A Mellin space approach to the conformal bootstrap

We describe in more detail our approach to the conformal bootstrap which uses the Mellin representation of $CFT_d$ four point functions and expands them in terms of crossing symmetric combinations of $AdS_{d+1}$ Witten exchange functions. We consider arbitrary external scalar operators and set up the conditions for consistency with the operator product expansion. Namely, we demand cancellation of spurious powers (of the cross ratios, in position space) which translate into spurious poles in Mellin space. We discuss two contexts in which we can immediately apply this method by imposing the simplest set of constraint equations. The first is the epsilon expansion. We mostly focus on the Wilson-Fisher fixed point as studied in an epsilon expansion about $d=4$. We reproduce Feynman diagram results for operator dimensions to $O(\epsilon^3)$ rather straightforwardly. This approach also yields new analytic predictions for OPE coefficients to the same order which fit nicely with recent numerical estimates for the Ising model (at $\epsilon =1$). We will also mention some leading order results for scalar theories near three and six dimensions. The second context is a large spin expansion, in any dimension, where we are able to reproduce and go a bit beyond some of the results recently obtained using the (double) light cone expansion. We also have a preliminary discussion about numerical implementation of the above bootstrap scheme in the absence of a small parameter.

==> submission_final.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    484617,      13079]
NotebookOptionsPosition[    471228,      12670]
NotebookOutlinePosition[    471603,      12686]
CellTagsIndexPosition[    471560,      12683]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Clear", "[", "pc", "]"}]], "Input",
 CellChangeTimes->{{3.683149823655239*^9, 3.6831498257226954`*^9}}],

Cell[TextData[StyleBox["Defining the pochhammer symbol ",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.688579306386463*^9, 3.6885793356667604`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"pc", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"a", "+", "b"}], "]"}], "/", 
   RowBox[{"Gamma", "[", "a", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.681316210803959*^9, 3.681316238131682*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", "norml", "]"}]], "Input",
 CellChangeTimes->{{3.6813163113171563`*^9, 3.6813163193604655`*^9}}],

Cell[TextData[{
 StyleBox["Defining the function ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Kappa]", "\[ScriptL]"], TraditionalForm]],
  FontFamily->"Times New Roman",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 StyleBox["(s)  as in (B.4)",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]]
}], "Text",
 CellChangeTimes->{{3.6885647369168377`*^9, 3.6885647715478177`*^9}, {
  3.688564850163314*^9, 3.6885648566996875`*^9}, {3.688565000906934*^9, 
  3.6885650017229805`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Kappa]", "[", 
   RowBox[{"s_", ",", "\[ScriptL]_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["4", "\[ScriptL]"], " ", 
    RowBox[{"\[ScriptL]", "!"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"s", "+", "\[ScriptL]"}], "]"}], "4"]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "s"}], "+", 
      RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "s"}], "+", "\[ScriptL]"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"pc", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "s"}], "+", "\[ScriptL]"}], ",", "\[ScriptL]"}], 
      "]"}], "2"]}]]}]], "Input",
 CellChangeTimes->{
  3.6831498420889187`*^9, {3.6831499065662727`*^9, 3.68314990763116*^9}}],

Cell[TextData[{
 StyleBox["Defining the normalization of OPE coeffcient  ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["c", 
     RowBox[{"\[CapitalDelta]", ",", "\[ScriptL]"}]], "=", 
    RowBox[{
     RowBox[{"norm", "[", "\[ScriptL]", "]"}], " ", 
     SubscriptBox["C", 
      RowBox[{"\[CapitalDelta]", ",", "\[ScriptL]"}]]}]}], TraditionalForm]],
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 StyleBox["  (eq (C.7))",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]]
}], "Text",
 CellChangeTimes->{{3.68856468469285*^9, 3.6885647205599017`*^9}, {
  3.688564979242695*^9, 3.688564997746753*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"norml", "[", "\[ScriptL]_", "]"}], "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "2"}], ")"}], "\[ScriptL]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}],
      " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", "h", "+", "\[CapitalDelta]"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
       "]"}], "2"]}], 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{"\[ScriptL]", "+", "\[CapitalDelta]"}], "2"], "]"}], "4"], 
     " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"\[ScriptL]", "-", "\[CapitalDelta]", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "]"}], "2"],
      " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "d"}], "+", "\[ScriptL]", "+", "\[CapitalDelta]", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "]"}], 
      "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.6813128763140383`*^9, 3.6813129455768394`*^9}, {
  3.6813131088321447`*^9, 3.6813131660436735`*^9}, {3.681316221456083*^9, 
  3.681316244927411*^9}, {3.681316303987378*^9, 3.681316305102154*^9}, {
  3.6831498485993624`*^9, 3.6831498631114454`*^9}, {3.683149903056859*^9, 
  3.683149904379359*^9}}],

Cell[TextData[StyleBox["The s-channel spectral fn  as in (2.19) of paper  \
(factor of 2\[Pi]i omitted).",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.683150123819693*^9, 3.6831501371188803`*^9}, {
  3.6885646725041533`*^9, 3.6885646777494535`*^9}, {3.6885650640265436`*^9, 
  3.688565077042288*^9}, {3.688579253855146*^9, 3.6885792555771217`*^9}, {
  3.68857936085532*^9, 3.6885793665422344`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Mu]", "[", 
   RowBox[{"\[ScriptL]_", ",", "\[Nu]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "h"}], "+", "\[ScriptL]", "+", "\[CapitalDelta]1", "+", 
         "\[CapitalDelta]2", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "h"}], "+", "\[ScriptL]", "+", "\[CapitalDelta]3", "+", 
         "\[CapitalDelta]4", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "h"}], "+", "\[ScriptL]", "+", "\[CapitalDelta]1", "+", 
         "\[CapitalDelta]2", "+", "\[Nu]"}], ")"}]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "h"}], "+", "\[ScriptL]", "+", "\[CapitalDelta]3", "+", 
         "\[CapitalDelta]4", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "h"}], "+", "\[CapitalDelta]"}], ")"}], "2"]}], "+", 
       SuperscriptBox["\[Nu]", "2"]}], ")"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "\[Nu]"}], "]"}], " ", 
     RowBox[{"Gamma", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"pc", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", "h", "-", "\[Nu]"}], ",", "\[ScriptL]"}], 
      "]"}], " ", 
     RowBox[{"pc", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", "h", "+", "\[Nu]"}], ",", "\[ScriptL]"}], 
      "]"}]}]], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalDelta]1", "\[Rule]", "\[CapitalDelta]\[Phi]"}], ",", 
     RowBox[{"\[CapitalDelta]2", "\[Rule]", "\[CapitalDelta]\[Phi]"}], ",", 
     RowBox[{"\[CapitalDelta]3", "\[Rule]", "\[CapitalDelta]\[Phi]"}], ",", 
     RowBox[{"\[CapitalDelta]4", "\[Rule]", "\[CapitalDelta]\[Phi]"}]}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.6728278734640017`*^9, 3.672827893210688*^9}, {
  3.683149919419524*^9, 3.6831499247127376`*^9}, {3.6831500711231737`*^9, 
  3.6831500716204166`*^9}}],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["In this part we treat conservation of stress tensor, i.e. ",
  FontSize->24],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[CapitalDelta]", 
     RowBox[{"\[ScriptL]", "=", "2"}]], "=", 
    RowBox[{"d", " ", "as", " ", 
     RowBox[{"input", ".", " ", "This"}], " ", "gives", " ", "the", " ", 
     "anomalous", " ", "dimension", " ", "of", " ", "\[Phi]", " ", "and", " ",
      "ope", " ", "coefficient", " ", "of", " ", "stress", " ", 
     RowBox[{"tensor", "."}]}]}], TraditionalForm]],
  FontSize->24]
}], "Title",
 CellChangeTimes->{{3.6885586053710785`*^9, 3.6885586728152246`*^9}}],

Cell[CellGroupData[{

Cell["s channel    ", "Section",
 CellChangeTimes->{
  3.688556463051032*^9, {3.6885565275737224`*^9, 3.6885565321899867`*^9}}],

Cell[TextData[{
 StyleBox["The unphysical term q(s) as a function of s in terms of the \
spectral fn (This is (4.5) of paper multiplied with the normalization from ",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", 
    RowBox[{"\[CapitalDelta]", ",", "\[ScriptL]"}]], TraditionalForm]]],
 StyleBox[")",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]]
}], "Text",
 CellChangeTimes->{{3.683150152527063*^9, 3.683150194126794*^9}, {
  3.683150675435783*^9, 3.6831506785806847`*^9}, {3.6885565597045603`*^9, 
  3.6885565653738847`*^9}, {3.6885587296823597`*^9, 3.688558734373373*^9}, {
  3.688565300320901*^9, 3.688565328650521*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"qs", "[", 
   RowBox[{"s_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"norml", "[", "l", "]"}]}], 
    SuperscriptBox["4", 
     RowBox[{"1", "-", "l"}]], 
    RowBox[{"pc", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"2", "s"}], "+", "l", "-", "1"}], ",", "l"}], "]"}], 
    RowBox[{"pc", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"2", "h"}], "-", 
       RowBox[{"2", "s"}], "-", "l", "-", "1"}], ",", "l"}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"h", "-", "l", "-", 
      RowBox[{"2", "s"}]}], "]"}], 
    FractionBox[
     RowBox[{"\[Mu]", "[", 
      RowBox[{"l", ",", 
       RowBox[{"h", "-", "l", "-", 
        RowBox[{"2", "s"}]}]}], "]"}], 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"\[CapitalDelta]\[Phi]", "-", "s"}], "]"}], "2"]]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6728279137980146`*^9, 3.672827933008437*^9}, {
   3.6759496550080547`*^9, 3.6759496555035105`*^9}, {3.6760401795220995`*^9, 
   3.6760401800681324`*^9}, {3.676114737805552*^9, 3.6761147383054376`*^9}, {
   3.6813163244770603`*^9, 3.68131637118398*^9}, {3.6831500742952747`*^9, 
   3.683150074684145*^9}, 3.6874490296572933`*^9}],

Cell[TextData[{
 StyleBox["The above evaluated at s=\[CapitalDelta]\[Phi] gives the",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 StyleBox[" ",
  FontFamily->"Times New Roman",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox[
     RowBox[{"normalization", "*", 
      SuperscriptBox[
       SubscriptBox["q", "\[ScriptL]"], 
       RowBox[{"(", 
        RowBox[{"2", ",", "s"}], ")"}]]}],
     FontWeight->"Bold"], " ", ",", " ", 
    StyleBox["coe",
     FontWeight->"Bold"]}], TraditionalForm]],
  FontFamily->"Times New Roman",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 StyleBox["fficient of log terms in s-channel  (see (4.6))",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]]
}], "Text",
 CellChangeTimes->{{3.6885587957354946`*^9, 3.688558847380598*^9}, {
  3.688565360624349*^9, 3.688565366023658*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"qs2", "[", "\[ScriptL]_", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{"qs", "[", 
       RowBox[{"s", ",", "\[ScriptL]"}], "]"}], ",", 
      RowBox[{"s", "\[Rule]", "\[CapitalDelta]\[Phi]"}]}], "]"}], "/.", 
    RowBox[{"d", "\[Rule]", 
     RowBox[{"2", "h"}]}]}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.681316377886939*^9, 3.681316389517394*^9}, {
   3.681316431252738*^9, 3.681316461828576*^9}, {3.681316657860103*^9, 
   3.681316659347047*^9}, {3.683149935131468*^9, 3.6831499790944066`*^9}, {
   3.687449033338291*^9, 3.687449039412292*^9}, 3.687575385763113*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "\[ScriptL]"], " ", 
    SuperscriptBox["2", 
     RowBox[{"2", "-", "\[ScriptL]"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}], 
    " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "-", "h", "+", "\[CapitalDelta]"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], "]"}],
      "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "h"}], "+", "\[ScriptL]", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[ScriptL]", "-", "\[CapitalDelta]", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "h"}], "+", "\[ScriptL]", "+", 
      "\[CapitalDelta]", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      FractionBox[
       RowBox[{"\[ScriptL]", "+", "\[CapitalDelta]"}], "2"], "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ScriptL]", "-", "\[CapitalDelta]"}], "2"], "+", 
       "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "h"}], "+", 
       FractionBox[
        RowBox[{"\[ScriptL]", "+", "\[CapitalDelta]"}], "2"], "+", 
       "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}]]}]], "Output",
 CellChangeTimes->{
  3.6813163920348988`*^9, {3.6813164351969194`*^9, 3.681316463036587*^9}, 
   3.6813166602295027`*^9, {3.681323544226742*^9, 3.6813235507173853`*^9}, 
   3.683149998690182*^9, 3.685431107990579*^9, 3.6885796900260057`*^9, 
   3.68861711736946*^9}]
}, Open  ]],

Cell[TextData[{
 StyleBox["Its derivative at s=\[CapitalDelta]\[Phi] gives the ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"normalization", "*", 
     SuperscriptBox[
      SubscriptBox["q", "\[ScriptL]"], 
      RowBox[{"(", 
       RowBox[{"1", ",", "s"}], ")"}]]}], ",", " ", 
    RowBox[{
     RowBox[{
     "coefficient", " ", "of", " ", "power", " ", "law", " ", "terms", " ", 
      "in", " ", "s"}], "-", "channel"}]}], TraditionalForm]],
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]]
}], "Text",
 CellChangeTimes->{{3.6885588680536532`*^9, 3.6885589033737297`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"qs1", "[", "\[ScriptL]_", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"qs", "[", 
         RowBox[{"s", ",", "\[ScriptL]"}], "]"}], ",", "s"}], "]"}], ",", 
      RowBox[{"s", "\[Rule]", "\[CapitalDelta]\[Phi]"}]}], "]"}], "/.", 
    RowBox[{"d", "\[Rule]", 
     RowBox[{"2", "h"}]}]}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.6813164050386696`*^9, 3.6813164089346457`*^9}, {
   3.6813164581878242`*^9, 3.6813164677087507`*^9}, {3.6813166628183737`*^9, 
   3.681316664814932*^9}, {3.6831499853829236`*^9, 3.683149987137934*^9}, {
   3.6831504084708776`*^9, 3.683150411282678*^9}, {3.6874490420212517`*^9, 
   3.68744904253391*^9}, 3.6875753871141148`*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "\[ScriptL]"], " ", 
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "\[ScriptL]", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}], 
   " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "-", "h", "+", "\[CapitalDelta]"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
       ")"}]}], "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "-", "h", "+", "\[ScriptL]", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
  RowBox[{"\[Pi]", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     FractionBox[
      RowBox[{"\[ScriptL]", "+", "\[CapitalDelta]"}], "2"], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}]}], 
      "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "h"}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}]}], 
      "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}]]], "Output",
 CellChangeTimes->{
  3.6813164137408595`*^9, {3.6813164587896385`*^9, 3.6813164687502766`*^9}, 
   3.681316665485794*^9, 3.6813235591451144`*^9, 3.683150020074565*^9, 
   3.6831504263437605`*^9, 3.6854311133713465`*^9, 3.688579696675803*^9, 
   3.6886171231034184`*^9}]
}, Open  ]],

Cell[TextData[{
 StyleBox["We will start with \[ScriptL]=2 . The leading (smallest dimension) \
operator is the stress tensor. Its dimension is \[CapitalDelta]=d (from \
conservation of stress tensor). This fact will be used to derive \
\[CapitalDelta]\[Phi] \nC2 is the OPE coefficient of stress tensor. The C20, \
C21, C22, C23 are unknowns, which are components of C2 at different orders of \
\[Epsilon].",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 StyleBox["\n\n",
  FontWeight->"Bold"],
 StyleBox["\[Delta]\[Phi]1, \[Delta]\[Phi]2, \[Delta]\[Phi]3 are also \
unknowns....components of \[CapitalDelta]\[Phi] at different orders. We will \
expand till ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Epsilon]", "3"], " ", "in", " ", "all", " ", 
      "channels"}], ",", " ", 
     RowBox[{"since", " ", "from", " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], ",", " ", 
     RowBox[{"other", " ", "operators", " ", "will", " ", "contribute", " ", 
      RowBox[{"(", 
       RowBox[{"as", " ", "will", " ", "be", " ", "shown", " ", "later"}], 
       ")"}]}]}],
    FontWeight->"Bold"], TraditionalForm]],
  FontFamily->"Times New Roman",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 StyleBox[".",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]]
}], "Text",
 CellChangeTimes->{{3.6831504379849653`*^9, 3.683150450437202*^9}, {
   3.6831507289845324`*^9, 3.6831507294268045`*^9}, 3.6831508371704044`*^9, {
   3.6831508818333397`*^9, 3.683150978524597*^9}, {3.6885565925844407`*^9, 
   3.68855665270988*^9}, {3.6885589140167494`*^9, 3.688558957341836*^9}, {
   3.688571067991189*^9, 3.688571068951458*^9}}],

Cell[TextData[StyleBox["Expanding qs2[\[ScriptL]] and storing the expression \
in expS2[\[ScriptL]]   ...  eq (5.6)",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.683151840097046*^9, 3.6831518473229103`*^9}, {
  3.6831518964716644`*^9, 3.6831519006336365`*^9}, {3.6874488787063985`*^9, 
  3.687448921787179*^9}, {3.687449172582958*^9, 3.6874491733285255`*^9}, {
  3.6885566621104174`*^9, 3.688556681148506*^9}, {3.6885654530156317`*^9, 
  3.6885654746548696`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"expS2", "[", "2", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"C2", "  ", 
        RowBox[{"qs2", "[", "\[ScriptL]", "]"}]}], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[ScriptL]", "\[Rule]", "2"}], ",", 
         RowBox[{"C2", "\[Rule]", 
          RowBox[{"C20", "+", 
           RowBox[{"\[Epsilon]", " ", "C21"}], " ", "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], "C22"}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "3"], "C23"}]}]}], ",", 
         RowBox[{"h", "\[Rule]", 
          RowBox[{"d", "/", "2"}]}], ",", 
         RowBox[{"d", "\[Rule]", 
          RowBox[{"4", "-", "\[Epsilon]"}]}], ",", 
         RowBox[{"\[CapitalDelta]", "\[Rule]", "d"}], ",", 
         RowBox[{"\[CapitalDelta]\[Phi]", "\[Rule]", 
          RowBox[{"1", "+", 
           RowBox[{"\[Epsilon]", " ", "\[Delta]\[Phi]1"}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], "\[Delta]\[Phi]2"}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "3"], "\[Delta]\[Phi]3"}]}]}]}], 
        "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}], "//", "Normal"}]}]], "Input",
 CellChangeTimes->{{3.6813166474721394`*^9, 3.681316769380982*^9}, {
   3.6813175227544236`*^9, 3.6813175232641907`*^9}, {3.6831514773345375`*^9, 
   3.683151489306369*^9}, {3.6831519143989472`*^9, 3.683151918456118*^9}, 
   3.6874488597422237`*^9, {3.68744913927197*^9, 3.687449166484956*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["45", "4"]}], " ", "C20", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "\[Delta]\[Phi]1"}]}], ")"}], " ", "\[Epsilon]"}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[Delta]\[Phi]1"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"60", " ", "C21"}], "+", 
        RowBox[{"C20", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"30", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "EulerGamma"}]}], ")"}], " ", 
            "\[Delta]\[Phi]1"}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"360", " ", "C20", " ", "\[Delta]\[Phi]2"}]}], ")"}], " ", 
   SuperscriptBox["\[Epsilon]", "2"]}], "+", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "12"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[Delta]\[Phi]1"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"60", " ", "C22"}], "+", 
        RowBox[{"C21", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"30", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "EulerGamma"}]}], ")"}], " ", 
            "\[Delta]\[Phi]1"}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"1440", " ", "C21", " ", "\[Delta]\[Phi]2"}], "+", 
     RowBox[{"C20", " ", 
      RowBox[{"(", 
       RowBox[{"337", "+", 
        RowBox[{"8", " ", "\[Delta]\[Phi]1", " ", 
         RowBox[{"(", 
          RowBox[{"169", "-", 
           RowBox[{"180", " ", 
            SuperscriptBox["EulerGamma", "2"], " ", "\[Delta]\[Phi]1", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[Delta]\[Phi]1"}]}], ")"}]}], "+", 
           RowBox[{"3", " ", "EulerGamma", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[Delta]\[Phi]1"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"30", " ", "\[Delta]\[Phi]1"}]}], ")"}]}], "+", 
           RowBox[{"3", " ", "\[Delta]\[Phi]1", " ", 
            RowBox[{"(", 
             RowBox[{"79", "+", 
              RowBox[{"45", " ", "\[Delta]\[Phi]1"}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{"528", " ", "\[Delta]\[Phi]2"}], "-", 
        RowBox[{"1440", " ", 
         RowBox[{"(", 
          RowBox[{"EulerGamma", "-", "\[Delta]\[Phi]1", "+", 
           RowBox[{"4", " ", "EulerGamma", " ", "\[Delta]\[Phi]1"}]}], ")"}], 
         " ", "\[Delta]\[Phi]2"}], "-", 
        RowBox[{"1440", " ", "\[Delta]\[Phi]3"}]}], ")"}]}]}], ")"}], " ", 
   SuperscriptBox["\[Epsilon]", "3"]}]}]], "Output",
 CellChangeTimes->{3.681316735925422*^9, 3.6813167710953426`*^9, 
  3.681317524982127*^9, 3.683151494358447*^9, 3.683151919993097*^9}]
}, Open  ]],

Cell[TextData[StyleBox["Expanding the derivative qs1[2] and storing in expS1[\
\[ScriptL]]  ...   eq (5.7)",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.6831519610129876`*^9, 3.6831519646022205`*^9}, {
  3.6874491799024014`*^9, 3.6874491912869873`*^9}, {3.6885566981754804`*^9, 
  3.688556701524672*^9}, {3.6885654648153067`*^9, 3.6885654697595897`*^9}, {
  3.688649284332728*^9, 3.688649284524739*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"expS1", "[", "2", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"C2", "   ", 
        RowBox[{"qs1", "[", "\[ScriptL]", "]"}]}], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[ScriptL]", "\[Rule]", "2"}], ",", 
         RowBox[{"C2", "\[Rule]", 
          RowBox[{"C20", "+", 
           RowBox[{"\[Epsilon]", " ", "C21"}], " ", "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], "C22"}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "3"], "C23"}]}]}], ",", 
         RowBox[{"h", "\[Rule]", 
          RowBox[{"d", "/", "2"}]}], ",", 
         RowBox[{"d", "\[Rule]", 
          RowBox[{"4", "-", "\[Epsilon]"}]}], ",", 
         RowBox[{"\[CapitalDelta]", "\[Rule]", "d"}], ",", 
         RowBox[{"\[CapitalDelta]\[Phi]", "\[Rule]", 
          RowBox[{"1", "+", 
           RowBox[{"\[Epsilon]", " ", "\[Delta]\[Phi]1"}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], "\[Delta]\[Phi]2"}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "3"], "\[Delta]\[Phi]3"}]}]}]}], 
        "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}], "//", "Normal"}]}]], "Input",
 CellChangeTimes->{
  3.6813168717383585`*^9, {3.681316908026225*^9, 3.681316911562395*^9}, {
   3.681317527063895*^9, 3.6813175275483456`*^9}, {3.6831518127599*^9, 
   3.6831518146628237`*^9}, {3.6831518665054626`*^9, 3.68315188958947*^9}, {
   3.683151940738082*^9, 3.6831519421311398`*^9}, 3.687448944733081*^9, {
   3.6874491426682625`*^9, 3.687449168534728*^9}, 3.687449236148695*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"45", " ", "C20"}], "2"], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"45", " ", "C21"}], "2"], "+", 
     RowBox[{"C20", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"45", " ", "EulerGamma", " ", "\[Delta]\[Phi]1"}]}], 
       ")"}]}]}], ")"}], " ", "\[Epsilon]"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"45", " ", "C22"}], "2"], "+", 
     RowBox[{"C21", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"45", " ", "EulerGamma", " ", "\[Delta]\[Phi]1"}]}], ")"}]}], 
     "+", 
     RowBox[{
      FractionBox["1", "16"], " ", "C20", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "179"}], "+", 
        RowBox[{"6", " ", "\[Delta]\[Phi]1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "75"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Delta]\[Phi]1"}], ")"}]}], "+", 
           RowBox[{"8", " ", "EulerGamma", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"15", " ", "EulerGamma", " ", "\[Delta]\[Phi]1"}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"720", " ", "EulerGamma", " ", "\[Delta]\[Phi]2"}]}], 
       ")"}]}]}], ")"}], " ", 
   SuperscriptBox["\[Epsilon]", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["\[Epsilon]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", "C22"}], "+", 
     FractionBox[
      RowBox[{"45", " ", "C23"}], "2"], "+", 
     RowBox[{"45", " ", "C22", " ", "EulerGamma", " ", "\[Delta]\[Phi]1"}], 
     "+", 
     RowBox[{
      FractionBox["1", "16"], " ", "C21", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "179"}], "+", 
        RowBox[{"6", " ", "\[Delta]\[Phi]1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "75"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Delta]\[Phi]1"}], ")"}]}], "+", 
           RowBox[{"8", " ", "EulerGamma", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"15", " ", "EulerGamma", " ", "\[Delta]\[Phi]1"}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"720", " ", "EulerGamma", " ", "\[Delta]\[Phi]2"}]}], ")"}]}],
      "+", 
     RowBox[{
      FractionBox["1", "64"], " ", "C20", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "421"}], "+", 
        RowBox[{"24", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "75"}], "+", 
           RowBox[{"16", " ", "EulerGamma"}]}], ")"}], " ", 
         "\[Delta]\[Phi]2"}], "+", 
        RowBox[{"2", " ", "\[Delta]\[Phi]1", " ", 
         RowBox[{"(", 
          RowBox[{"285", "-", 
           RowBox[{"716", " ", "EulerGamma"}], "+", 
           RowBox[{"360", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["EulerGamma", "2"]}]}], ")"}], " ", 
            "\[Delta]\[Phi]2"}]}], ")"}]}], "+", 
        RowBox[{"2880", " ", "EulerGamma", " ", "\[Delta]\[Phi]3"}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Delta]\[Phi]1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"125", "+", 
           RowBox[{"2", " ", "EulerGamma", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "75"}], "+", 
              RowBox[{"8", " ", "EulerGamma"}]}], ")"}]}], "-", 
           RowBox[{"60", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"120", " ", 
         SuperscriptBox["\[Delta]\[Phi]1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"27", "-", 
           RowBox[{"30", " ", "EulerGamma"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["EulerGamma", "3"]}], "-", 
           RowBox[{"16", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.6813168723691382`*^9, 3.681316913646311*^9, 3.681317530783083*^9, {
   3.6831518632649727`*^9, 3.683151899310172*^9}, 3.683151942567354*^9}]
}, Open  ]],

Cell[TextData[{
 StyleBox["Now let us do the same exercise for \[ScriptL]=0 . The reason is \
this will give the dimension and OPE coefficient of the leading \[ScriptL]=0 \
operator, which will contribute to the t-channel in all cases at leading \
orders of \[Epsilon] (till the ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["\[Epsilon]", "3"]}], TraditionalForm]],
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 StyleBox[")....). The notations are similar to \[ScriptL]=2.",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]]
}], "Text",
 CellChangeTimes->{{3.6885589802548847`*^9, 3.688559073605065*^9}}],

Cell[TextData[StyleBox["Expanding qs2[0]   ...  eq  (5.10)",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.6831550033954086`*^9, 3.683155012770237*^9}, 
   3.6874492282330103`*^9, {3.6885567276151648`*^9, 3.688556730284317*^9}, {
   3.6885655241747017`*^9, 3.688565537238449*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"expS2", "[", "0", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"C0", "  ", 
        RowBox[{"qs2", "[", "\[ScriptL]", "]"}]}], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[ScriptL]", "\[Rule]", "0"}], ",", 
         RowBox[{"C0", "\[Rule]", 
          RowBox[{"C00", "+", 
           RowBox[{"\[Epsilon]", " ", "C01"}], " ", "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], "C02"}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "3"], "C03"}]}]}], ",", 
         RowBox[{"h", "\[Rule]", 
          RowBox[{"d", "/", "2"}]}], ",", 
         RowBox[{"d", "\[Rule]", 
          RowBox[{"4", "-", "\[Epsilon]"}]}], ",", 
         RowBox[{"\[CapitalDelta]", "\[Rule]", 
          RowBox[{"2", "+", 
           RowBox[{"\[Delta]01", " ", "\[Epsilon]"}], "+", 
           RowBox[{"\[Delta]02", " ", 
            SuperscriptBox["\[Epsilon]", "2"]}]}]}], ",", 
         RowBox[{"\[CapitalDelta]\[Phi]", "\[Rule]", 
          RowBox[{"1", "+", 
           RowBox[{"\[Epsilon]", " ", "\[Delta]\[Phi]1"}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], "\[Delta]\[Phi]2"}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "3"], "\[Delta]\[Phi]3"}]}]}]}], 
        "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}], "//", "Normal"}]}]], "Input",
 CellChangeTimes->{{3.6813166474721394`*^9, 3.681316769380982*^9}, {
   3.6813174602349133`*^9, 3.681317478414489*^9}, {3.6813235606167784`*^9, 
   3.6813235610170703`*^9}, {3.6813235999063787`*^9, 
   3.6813236021864557`*^9}, {3.6831550801162453`*^9, 3.683155146812598*^9}, 
   3.687448959769489*^9, {3.6874492194839993`*^9, 3.687449223190653*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"C00", " ", 
    RowBox[{"(", 
     RowBox[{"\[Delta]01", "-", 
      RowBox[{"2", " ", "\[Delta]\[Phi]1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Delta]01", "+", 
      RowBox[{"2", " ", "\[Delta]\[Phi]1"}]}], ")"}], " ", "\[Epsilon]"}], 
   RowBox[{"2", "+", 
    RowBox[{"8", " ", "\[Delta]\[Phi]1"}]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", "\[Delta]\[Phi]1"}]}], ")"}], "2"]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "\[Delta]\[Phi]1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"C01", " ", 
          RowBox[{"(", 
           RowBox[{"\[Delta]01", "-", 
            RowBox[{"2", " ", "\[Delta]\[Phi]1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Delta]01", "+", 
            RowBox[{"2", " ", "\[Delta]\[Phi]1"}]}], ")"}]}], "+", 
         RowBox[{"C00", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Delta]01", "2"], "+", 
            SuperscriptBox["\[Delta]01", "3"], "+", "\[Delta]02", "+", 
            RowBox[{"2", " ", "\[Delta]01", " ", "\[Delta]02"}], "+", 
            RowBox[{"2", " ", "\[Delta]01", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "EulerGamma", "+", 
               RowBox[{"EulerGamma", " ", "\[Delta]01"}]}], ")"}], " ", 
             "\[Delta]\[Phi]1"}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"EulerGamma", "+", "\[Delta]01"}], ")"}], " ", 
             SuperscriptBox["\[Delta]\[Phi]1", "2"]}], "-", 
            RowBox[{"8", " ", "EulerGamma", " ", 
             SuperscriptBox["\[Delta]\[Phi]1", "3"]}]}], ")"}]}]}], ")"}]}], 
      "-", 
      RowBox[{"2", " ", "C00", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Delta]01", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Delta]01"}], ")"}]}], "+", 
         RowBox[{"4", " ", "\[Delta]\[Phi]1"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Delta]\[Phi]1", "2"]}]}], ")"}], " ", 
       "\[Delta]\[Phi]2"}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}]}]}]], "Output",
 CellChangeTimes->{
  3.681316735925422*^9, 3.6813167710953426`*^9, 3.6813174928099566`*^9, 
   3.6813235621808968`*^9, 3.6813236026947536`*^9, 3.683155084739328*^9, {
   3.683155115767274*^9, 3.6831551481293764`*^9}}]
}, Open  ]],

Cell[TextData[StyleBox["Expanding the derivative qs1[0]    ...   eq (5.11)",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.6831550949375877`*^9, 3.683155103451625*^9}, {
  3.688556745232172*^9, 3.6885567489003816`*^9}, {3.6885655297350197`*^9, 
  3.6885655410946693`*^9}, {3.688649274509166*^9, 3.6886492745891705`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"expS1", "[", "0", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"C0", "  ", 
        RowBox[{"qs1", "[", "\[ScriptL]", "]"}]}], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[ScriptL]", "\[Rule]", "0"}], ",", 
         RowBox[{"C0", "\[Rule]", 
          RowBox[{"C00", "+", 
           RowBox[{"\[Epsilon]", " ", "C01"}], " ", "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], "C02"}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "3"], "C03"}]}]}], ",", 
         RowBox[{"h", "\[Rule]", 
          RowBox[{"d", "/", "2"}]}], ",", 
         RowBox[{"d", "\[Rule]", 
          RowBox[{"4", "-", "\[Epsilon]"}]}], ",", 
         RowBox[{"\[CapitalDelta]", "\[Rule]", 
          RowBox[{"2", "+", 
           RowBox[{"\[Delta]01", " ", "\[Epsilon]"}], "+", 
           RowBox[{"\[Delta]02", " ", 
            SuperscriptBox["\[Epsilon]", "2"]}]}]}], ",", 
         RowBox[{"\[CapitalDelta]\[Phi]", "\[Rule]", 
          RowBox[{"1", "+", 
           RowBox[{"\[Epsilon]", " ", "\[Delta]\[Phi]1"}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], "\[Delta]\[Phi]2"}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "3"], "\[Delta]\[Phi]3"}]}]}]}], 
        "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}], "//", "Normal"}]}]], "Input",
 CellChangeTimes->{
  3.6813168717383585`*^9, {3.681316908026225*^9, 3.681316911562395*^9}, 
   3.681317488434143*^9, {3.6813235650407753`*^9, 3.6813235653632717`*^9}, {
   3.6813236059056945`*^9, 3.68132360868463*^9}, {3.683155067231137*^9, 
   3.6831550693603287`*^9}, {3.6831551634430532`*^9, 3.6831551967048445`*^9}, 
   3.6874489773596473`*^9, 3.6874492436567445`*^9, {3.6874497930309176`*^9, 
   3.687449797509261*^9}}],

Cell[BoxData[
 RowBox[{"C00", "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"C01", "+", 
     RowBox[{"C00", " ", 
      RowBox[{"(", 
       RowBox[{"\[Delta]01", "+", 
        RowBox[{"2", " ", "EulerGamma", " ", "\[Delta]\[Phi]1"}]}], ")"}]}]}],
     ")"}], " ", "\[Epsilon]"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"C02", "+", 
     RowBox[{"C01", " ", 
      RowBox[{"(", 
       RowBox[{"\[Delta]01", "+", 
        RowBox[{"2", " ", "EulerGamma", " ", "\[Delta]\[Phi]1"}]}], ")"}]}], 
     "+", 
     RowBox[{"C00", " ", 
      RowBox[{"(", 
       RowBox[{"\[Delta]02", "+", 
        RowBox[{"2", " ", "EulerGamma", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Delta]\[Phi]1", " ", 
            RowBox[{"(", 
             RowBox[{"\[Delta]01", "+", 
              RowBox[{"EulerGamma", " ", "\[Delta]\[Phi]1"}]}], ")"}]}], "+", 
           "\[Delta]\[Phi]2"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
   SuperscriptBox["\[Epsilon]", "2"]}]}]], "Output",
 CellChangeTimes->{{3.6831551715738735`*^9, 3.6831551984309196`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The disconected part  ", "Section",
 CellChangeTimes->{{3.6813184749721336`*^9, 3.6813184825812654`*^9}, {
  3.68326803299084*^9, 3.6832680367592115`*^9}, {3.6855225235971274`*^9, 
  3.6855225283834085`*^9}, {3.688556767015418*^9, 3.688556773612795*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6885592546763506`*^9, 3.6885592583648653`*^9}}],

Cell[TextData[{
 StyleBox["The disconnected part or identity exchange part needs to be added \
to the equation involving derivatives ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      SubscriptBox["q", "\[ScriptL]"], 
      RowBox[{"(", 
       RowBox[{"1", ",", "\[ScriptL]"}], ")"}]], "(", "\[CapitalDelta]\[Phi]",
      ")"}], " ", "or", " ", 
    RowBox[{"qs1", "[", "\[ScriptL]", "]"}]}], TraditionalForm]],
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 StyleBox[".",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]]
}], "Text",
 CellChangeTimes->{{3.6885592647903833`*^9, 3.688559345764332*^9}, 
   3.6885593837224593`*^9}],

Cell[TextData[StyleBox["Following is the expression for the continuous Hahn \
Polynomials  (see (B.2))",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.6885593555293627`*^9, 3.688559374957427*^9}, {
  3.688565570022324*^9, 3.6885655742785673`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "[", 
   RowBox[{"\[CapitalDelta]_", ",", "ell_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["2", "ell"], 
      SuperscriptBox[
       RowBox[{"pc", "[", 
        RowBox[{
         FractionBox["\[Tau]", "2"], ",", "ell"}], "]"}], "2"]}], 
     RowBox[{"pc", "[", 
      RowBox[{
       RowBox[{"\[Tau]", "+", "ell", "-", "1"}], ",", "ell"}], "]"}]], 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "ell"}], ",", 
        RowBox[{"ell", "+", "\[Tau]", "-", "1"}], ",", 
        RowBox[{"-", 
         FractionBox["s", "2"]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["\[Tau]", "2"], ",", 
        FractionBox["\[Tau]", "2"]}], "}"}], ",", "1"}], "]"}]}], "/.", 
   RowBox[{"\[Tau]", "\[Rule]", 
    RowBox[{"\[CapitalDelta]", "-", "ell"}]}]}]}]], "Input"],

Cell[TextData[StyleBox["The t- + u-channel disconnected parts are given by   \
(see  (4.19))",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.6832681557231417`*^9, 3.683268193836232*^9}, {
  3.688556860382758*^9, 3.6885568636439447`*^9}, {3.6885656138618317`*^9, 
  3.688565621558272*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"Q", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "s"}], "+", "ell"}], ",", "ell", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "s"}], " ", "-", 
        RowBox[{"2", "t"}]}]}], "]"}], 
     SuperscriptBox[
      RowBox[{"\[Kappa]", "[", 
       RowBox[{"\[CapitalDelta]\[Phi]", ",", "ell"}], "]"}], 
      RowBox[{"-", "1"}]]}], "/.", 
    RowBox[{"s", "\[Rule]", "\[CapitalDelta]\[Phi]"}]}], "/.", 
   RowBox[{"t", "\[Rule]", 
    RowBox[{"-", "\[CapitalDelta]\[Phi]"}]}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6763768812769375`*^9, 3.6763769367657137`*^9}, {
  3.6763769735718956`*^9, 3.6763769750452824`*^9}, {3.6813184902750607`*^9, 
  3.681318491308831*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{"1", "-", "ell"}]], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"ell", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"ell", "!"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"ell", "+", "\[CapitalDelta]\[Phi]"}], "]"}], 
     "2"]}]]}]], "Output",
 CellChangeTimes->{{3.6763768976319914`*^9, 3.6763769756961303`*^9}, 
   3.681318491843899*^9}]
}, Open  ]],

Cell[TextData[StyleBox["Expanding the above for spin \[ScriptL]=2 and storing \
it  ....  eq (5.8)",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.683268241743901*^9, 3.6832682523687487`*^9}, {
  3.683268429354003*^9, 3.683268439827139*^9}, {3.688556916077944*^9, 
  3.688556944523571*^9}, {3.688565626926579*^9, 3.6885656524700394`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"expId", "[", "2", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"1", "-", "ell"}]], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"ell", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "]"}]}], 
         RowBox[{
          RowBox[{"ell", "!"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"ell", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}]]}], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ell", "\[Rule]", "2"}], ",", 
         RowBox[{"d", "\[Rule]", 
          RowBox[{"4", "-", "\[Epsilon]"}]}], ",", 
         RowBox[{"\[CapitalDelta]\[Phi]", "\[Rule]", 
          RowBox[{"1", "+", 
           RowBox[{"\[Epsilon]", " ", "\[Delta]\[Phi]1"}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], "\[Delta]\[Phi]2"}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "3"], "\[Delta]\[Phi]3"}]}]}], ",", 
         RowBox[{"h", "\[Rule]", 
          RowBox[{"d", "/", "2"}]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}], "//", "Normal"}]}]], "Input",
 CellChangeTimes->{{3.681320925342901*^9, 3.681320931656925*^9}, 
   3.6813247771553726`*^9, 3.688556938861247*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["15", "2"]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"47", "+", 
     RowBox[{"60", " ", "EulerGamma"}]}], ")"}], " ", "\[Delta]\[Phi]1", " ", 
   "\[Epsilon]"}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"27", "-", 
        RowBox[{"4", " ", "EulerGamma", " ", 
         RowBox[{"(", 
          RowBox[{"47", "+", 
           RowBox[{"30", " ", "EulerGamma"}]}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Delta]\[Phi]1", "2"]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"47", "+", 
        RowBox[{"60", " ", "EulerGamma"}]}], ")"}], " ", 
      "\[Delta]\[Phi]2"}]}], ")"}], " ", 
   SuperscriptBox["\[Epsilon]", "2"]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   SuperscriptBox["\[Epsilon]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"27", "-", 
        RowBox[{"4", " ", "EulerGamma", " ", 
         RowBox[{"(", 
          RowBox[{"47", "+", 
           RowBox[{"30", " ", "EulerGamma"}]}], ")"}]}]}], ")"}], " ", 
      "\[Delta]\[Phi]1", " ", "\[Delta]\[Phi]2"}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"47", "+", 
        RowBox[{"60", " ", "EulerGamma"}]}], ")"}], " ", "\[Delta]\[Phi]3"}], 
     "+", 
     RowBox[{
      SuperscriptBox["\[Delta]\[Phi]1", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "51"}], "-", 
        RowBox[{"4", " ", "EulerGamma", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "27"}], "+", 
           RowBox[{"94", " ", "EulerGamma"}], "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["EulerGamma", "2"]}]}], ")"}]}], "+", 
        RowBox[{"160", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.6813209259024644`*^9, 3.6813209319823637`*^9}, 
   3.6813247804147654`*^9}]
}, Open  ]],

Cell[TextData[StyleBox["Expanding disconnected term for spin \[ScriptL]=0  \
....  eq (5.12)",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.683268471710513*^9, 3.683268492102909*^9}, {
  3.688556959353419*^9, 3.6885569624905987`*^9}, {3.688565654422151*^9, 
  3.6885656591504216`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"expId", "[", "0", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"1", "-", "ell"}]], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"ell", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "]"}]}], 
         RowBox[{
          RowBox[{"ell", "!"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"ell", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}]]}], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ell", "\[Rule]", "0"}], ",", 
         RowBox[{"d", "\[Rule]", 
          RowBox[{"4", "-", "\[Epsilon]"}]}], ",", 
         RowBox[{"\[CapitalDelta]\[Phi]", "\[Rule]", 
          RowBox[{"1", "+", 
           RowBox[{"\[Epsilon]", " ", "\[Delta]\[Phi]1"}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], "\[Delta]\[Phi]2"}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "3"], "\[Delta]\[Phi]3"}]}]}], ",", 
         RowBox[{"h", "\[Rule]", 
          RowBox[{"d", "/", "2"}]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}], "//", "Normal"}]}]], "Input",
 CellChangeTimes->{{3.676045390447717*^9, 3.676045408071509*^9}, {
   3.6761165186049075`*^9, 3.676116543531367*^9}, {3.676117854989061*^9, 
   3.6761178555923386`*^9}, {3.676119158152052*^9, 3.6761191843242235`*^9}, {
   3.6761207497807646`*^9, 3.676120750195774*^9}, {3.676159672014823*^9, 
   3.676159678171544*^9}, 3.676163525074684*^9, {3.6763769711157603`*^9, 
   3.6763769799733047`*^9}, {3.6765566784448547`*^9, 3.676556678964843*^9}, {
   3.68132090227674*^9, 3.681320934848894*^9}, {3.6813247887382984`*^9, 
   3.6813247895798106`*^9}, 3.6885569532450695`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "EulerGamma"}], ")"}], " ", "\[Delta]\[Phi]1", " ", 
   "\[Epsilon]"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", "EulerGamma", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "EulerGamma"}], ")"}], " ", 
      SuperscriptBox["\[Delta]\[Phi]1", "2"]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "EulerGamma"}], ")"}], " ", "\[Delta]\[Phi]2"}]}], 
    ")"}], " ", 
   SuperscriptBox["\[Epsilon]", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["\[Epsilon]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", "\[Delta]\[Phi]3"}], "-", 
     RowBox[{
      FractionBox["4", "3"], " ", "EulerGamma", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "EulerGamma", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "EulerGamma"}], ")"}], " ", 
         SuperscriptBox["\[Delta]\[Phi]1", "3"]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "EulerGamma"}], ")"}], " ", "\[Delta]\[Phi]1", 
         " ", "\[Delta]\[Phi]2"}], "+", 
        RowBox[{"3", " ", "\[Delta]\[Phi]3"}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["8", "3"], " ", 
      SuperscriptBox["\[Delta]\[Phi]1", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.6760454087755365`*^9, {3.676116519471384*^9, 3.676116544251417*^9}, 
   3.6761178563232255`*^9, 3.676119166095647*^9, 3.6761192457579465`*^9, 
   3.6761207511057634`*^9, 3.676159680184475*^9, 3.676163525856736*^9, 
   3.676376981075837*^9, 3.676556679884869*^9, {3.681320911721362*^9, 
   3.681320935162303*^9}, 3.6813248021168947`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["t (=u) channel    ", "Section",
 CellChangeTimes->{{3.681316988058096*^9, 3.6813169963835316`*^9}, {
  3.683477430087948*^9, 3.6834774332159977`*^9}, {3.6885569764303956`*^9, 
  3.6885569815946913`*^9}}],

Cell[BoxData[""], "Text",
 CellChangeTimes->{{3.6832690596732054`*^9, 3.6832691690782948`*^9}, {
  3.6832692448721685`*^9, 3.6832692602293572`*^9}, {3.6885570108303633`*^9, 
  3.6885570336186666`*^9}}],

Cell[TextData[{
 StyleBox["Given below is the expression (multiplied with normalization from \
(C.7)) for  ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      SubscriptBox["q", 
       RowBox[{"\[CapitalDelta]", ",", 
        RowBox[{"\[ScriptL]", "|", 
         RowBox[{"\[ScriptL]", "'"}]}]}]], 
      RowBox[{"(", "t", ")"}]], "(", "s", ")"}], "    ", "as", " ", "given", 
    " ", "in", "  ", "eq", " ", 
    RowBox[{"(", 
     RowBox[{"D", ".10"}], ")"}], "  ", "of", " ", 
    RowBox[{"paper", ".", " ", "Here"}]}], TraditionalForm]],
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 StyleBox[" \[ScriptL]' is denoted as \[ScriptL]1 (the spin in t/u channel). \
\[ScriptL] is the spin in s-channel (which was 2 & 0 in schannel above)",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 StyleBox["\n\n",
  FontWeight->"Bold"],
 StyleBox["The expression below is true under an integral over \[Nu]",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]]
}], "Text",
 CellChangeTimes->{{3.6832692709301248`*^9, 3.683269350185948*^9}, {
  3.6885570190538335`*^9, 3.68855707231688*^9}, {3.6885572862491164`*^9, 
  3.688557288376238*^9}, {3.6885594058345284`*^9, 3.6885594489091635`*^9}, {
  3.688565736341836*^9, 3.6885658302292056`*^9}, {3.688620907634982*^9, 
  3.6886209137373753`*^9}}],

Cell[CellGroupData[{

Cell["\[ScriptL]=2", "Subsection",
 CellChangeTimes->{
  3.688557298841837*^9, {3.6885574300233393`*^9, 3.68855743649571*^9}}],

Cell[TextData[StyleBox["Evaluating for \[ScriptL]=2.  We take only \
\[ScriptL]1=0 because (as shown later) other spins in t,u-channel are \
subleading in \[Epsilon]",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{3.688557425984109*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[ScriptL]1", "=", "0"}], ";", 
  RowBox[{"\[ScriptL]", "=", "2"}], ";", 
  RowBox[{"T2", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"\[Kappa]", "[", 
      RowBox[{"s", ",", "\[ScriptL]"}], "]"}], 
     RowBox[{"-", "1"}]], 
    RowBox[{"norml", "[", "\[ScriptL]1", "]"}], 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "-", "h", "+", 
          "\[ScriptL]1", "+", "\[Nu]"}], "2"], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "-", "h", "+", 
          "\[ScriptL]1", "-", "\[Nu]"}], "2"], "]"}], "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Nu]", "2"], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]", "-", "h"}], ")"}], "2"]}], ")"}], 
      RowBox[{"Gamma", "[", "\[Nu]", "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "\[Nu]"}], "]"}], 
      RowBox[{"pc", "[", 
       RowBox[{
        RowBox[{"h", "+", "\[Nu]", "-", "1"}], ",", "\[ScriptL]1"}], "]"}], 
      RowBox[{"pc", "[", 
       RowBox[{
        RowBox[{"h", "-", "\[Nu]", "-", "1"}], ",", "\[ScriptL]1"}], "]"}]}]], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{"h", "+", "\[Nu]", "+", "\[ScriptL]1"}], "2"], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{"h", "-", "\[Nu]", "+", "\[ScriptL]1"}], "2"], "]"}], "2"]}],
      ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{
             "\[ScriptL]1", "-", "k", "-", "\[Alpha]", "-", "\[Beta]"}]], " ", 
            SuperscriptBox["2", 
             RowBox[{"-", "\[ScriptL]1"}]], " ", 
            RowBox[{"Binomial", "[", 
             RowBox[{
              RowBox[{"\[ScriptL]1", "-", 
               RowBox[{"2", " ", "k"}]}], ",", "m"}], "]"}], " ", 
            RowBox[{"Binomial", "[", 
             RowBox[{
              RowBox[{"\[ScriptL]1", "-", 
               RowBox[{"2", " ", "k"}], "-", "m"}], ",", "\[Beta]"}], "]"}], 
            " ", 
            RowBox[{"Binomial", "[", 
             RowBox[{"m", ",", "\[Alpha]"}], "]"}], " ", 
            RowBox[{"\[ScriptL]1", "!"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[ScriptL]1", "+", "h", "-", "k"}], 
             "]"}], "  ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
             "m", "-", "s", "-", "\[Alpha]", "+", "\[CapitalDelta]\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"\[ScriptL]1", "-", 
              RowBox[{"2", " ", "k"}], "-", "m", "-", "s", "-", "\[Beta]", 
              "+", "\[CapitalDelta]\[Phi]"}], "]"}]}], " ", ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[ScriptL]1", "-", 
               RowBox[{"2", " ", "k"}]}], ")"}], "!"}], " ", 
            RowBox[{"k", "!"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[ScriptL]1", "+", "h"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", "s"}], "+", "\[CapitalDelta]\[Phi]"}], "]"}], 
             "2"], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["\[ScriptL]1", "2"]}], "+", "k", "+", "m", "+", 
              FractionBox[
               RowBox[{"h", "-", "\[Nu]"}], "2"]}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"\[ScriptL]1", "+", "h", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"k", "+", "m"}], ")"}]}], "-", "\[Nu]"}], ")"}]}], 
             "]"}], "  ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"\[ScriptL]1", "+", "h", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"k", "+", "m", "-", "\[Alpha]", "+", "\[Beta]"}], 
                  ")"}]}], "+", "\[Nu]"}], ")"}]}], "]"}], "  ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["\[ScriptL]1", "2"]}], "+", "k", "+", "m", "-", 
              "\[Alpha]", "+", "\[Beta]", "+", 
              FractionBox[
               RowBox[{"h", "+", "\[Nu]"}], "2"]}], "]"}]}], ")"}]}], 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"\[ScriptL]", "-", "q"}]], " ", 
           SuperscriptBox["2", "\[ScriptL]"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "\[ScriptL]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{"\[ScriptL]", "+", "s"}], "]"}], "2"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[ScriptL]", "+", "q", "+", 
             RowBox[{"2", " ", "s"}]}], "]"}], " "}], 
          RowBox[{" ", 
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "+", "\[ScriptL]", "-", "q"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              RowBox[{"q", "+", "s"}], "]"}], "2"], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[ScriptL]"}], "+", 
              RowBox[{"2", " ", "s"}]}], "]"}], " "}]}]], 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"q", "!"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{"q", "-", "\[ScriptL]1", "+", "h", "+", 
               RowBox[{"2", " ", "k"}], "+", 
               RowBox[{"2", " ", "s"}], "+", "\[Alpha]", "+", "\[Beta]", "-", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"q", "-", 
             FractionBox["\[ScriptL]1", "2"], "+", 
             FractionBox["h", "2"], "+", "k", "+", "s", "+", "\[Alpha]", "-", 
             "\[CapitalDelta]\[Phi]", "-", 
             FractionBox["\[Nu]", "2"]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["\[ScriptL]1", "2"]}], "+", 
             FractionBox["h", "2"], "+", "k", "+", "s", "+", "\[Beta]", "-", 
             "\[CapitalDelta]\[Phi]", "-", 
             FractionBox["\[Nu]", "2"]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["\[ScriptL]1", "2"]}], "+", 
             FractionBox["h", "2"], "+", "k", "+", "s", "+", "\[Beta]", "-", 
             "\[CapitalDelta]\[Phi]", "+", 
             FractionBox["\[Nu]", "2"]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "\[ScriptL]1"}], "+", "h", "+", 
                RowBox[{"2", " ", "k"}], "+", 
                RowBox[{"2", " ", "s"}], "+", 
                RowBox[{"2", " ", "\[Alpha]"}], "-", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", "\[Nu]"}], 
               ")"}]}], "+", "q"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "q"}], ",", 
               RowBox[{"-", "\[Alpha]"}], ",", 
               RowBox[{"1", "-", 
                RowBox[{"2", "k"}], "-", "q", "-", 
                RowBox[{"2", "s"}], "-", "\[Alpha]", "-", "\[Beta]", "+", 
                RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "-", "h", "+", 
                "\[ScriptL]1"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
               "1", "-", "k", "-", "q", "-", "s", "-", "\[Alpha]", "-", 
                FractionBox[
                 RowBox[{"h", "-", "\[ScriptL]1", "+", "\[Nu]"}], "2"], "+", 
                "\[CapitalDelta]\[Phi]"}], ",", 
               RowBox[{
               "1", "-", "k", "-", "q", "-", "s", "-", "\[Alpha]", "-", 
                FractionBox[
                 RowBox[{"h", "-", "\[ScriptL]1", "-", "\[Nu]"}], "2"], "+", 
                "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", "1"}], "]"}]}], 
          ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", 
          RowBox[{"Floor", "[", 
           RowBox[{"\[ScriptL]1", "/", "2"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", 
          RowBox[{"\[ScriptL]1", "-", 
           RowBox[{"2", "k"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "0", ",", "m"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Beta]", ",", "0", ",", 
          RowBox[{"\[ScriptL]1", "-", 
           RowBox[{"2", "k"}], "-", "m"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "\[ScriptL]"}], "}"}]}], "]"}], "//", 
      "Simplify"}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"\[ScriptL]1", ",", "\[ScriptL]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6731021097578034`*^9, 3.6731021154275646`*^9}, {
   3.6731021553106775`*^9, 3.673102169041564*^9}, {3.673102202614356*^9, 
   3.6731022045108747`*^9}, {3.673102405259539*^9, 3.673102407139174*^9}, {
   3.6731024771530313`*^9, 3.673102532009934*^9}, {3.6731027837964954`*^9, 
   3.673102848298767*^9}, {3.67310290573786*^9, 3.6731029062181144`*^9}, {
   3.673103711421683*^9, 3.6731037135254517`*^9}, {3.6731042769408016`*^9, 
   3.673104277398379*^9}, {3.6759516594665794`*^9, 3.675951659792364*^9}, {
   3.676040375546387*^9, 3.676040376057572*^9}, {3.67604109180583*^9, 
   3.676041094915*^9}, {3.676041187050437*^9, 3.6760412187017756`*^9}, {
   3.6761148156696563`*^9, 3.6761148162150187`*^9}, {3.681317035377902*^9, 
   3.681317035927315*^9}, {3.6813171584738054`*^9, 3.6813171617862434`*^9}, 
   3.6813210119729133`*^9, {3.6832686750115337`*^9, 3.683268890216322*^9}, {
   3.6832689217047634`*^9, 3.6832689410344195`*^9}, {3.683269012851012*^9, 
   3.6832690438789854`*^9}, {3.6832704011864676`*^9, 3.6832704102722635`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "s"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "s"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "-", "h", "+", "\[CapitalDelta]"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "h"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "-", "\[Nu]"}], ")"}]}],
       "]"}], "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["h", "2"], "+", "s", "-", "\[CapitalDelta]\[Phi]", "-", 
      FractionBox["\[Nu]", "2"]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"h", "+", 
        RowBox[{"2", " ", "s"}], "-", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", "\[Nu]"}], ")"}]}], 
     "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", "s", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", "s"}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", 
         RowBox[{"2", " ", "s"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"h", "+", 
         RowBox[{"2", " ", "s"}], "-", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", "h", "+", 
         RowBox[{"2", " ", "s"}], "-", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["h", "2"], "+", "s", "-", "\[CapitalDelta]\[Phi]", "-", 
         FractionBox["\[Nu]", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "h", "+", 
           RowBox[{"2", " ", "s"}], "-", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", "\[Nu]"}], 
          ")"}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "s"}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "h", "+", 
         RowBox[{"2", " ", "s"}], "-", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"2", "+", "s"}], "]"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "s"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "+", "h", "+", 
            RowBox[{"2", " ", "s"}], "-", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["h", "2"], "+", "s", "-", "\[CapitalDelta]\[Phi]", 
            "-", 
            FractionBox["\[Nu]", "2"]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", 
              RowBox[{"2", " ", "s"}], "-", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", "\[Nu]"}], 
             ")"}]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Gamma", "[", "s", "]"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "s"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"h", "+", 
            RowBox[{"2", " ", "s"}], "-", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "+", 
            FractionBox["h", "2"], "+", "s", "-", "\[CapitalDelta]\[Phi]", 
            "-", 
            FractionBox["\[Nu]", "2"]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "h", "+", 
              RowBox[{"2", " ", "s"}], "-", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", "\[Nu]"}], 
             ")"}]}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "h"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", "\[Nu]"}], ")"}]}],
       "]"}], "2"]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "h"}], "+", "\[CapitalDelta]"}], ")"}], "2"]}], "+", 
      SuperscriptBox["\[Nu]", "2"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", "s", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "s"}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "s"}], "]"}], "4"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "s"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      FractionBox["\[CapitalDelta]", "2"], "]"}], "4"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"h", "+", 
      RowBox[{"2", " ", "s"}], "-", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "h", "+", 
      RowBox[{"2", " ", "s"}], "-", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "+", "h", "+", 
      RowBox[{"2", " ", "s"}], "-", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[CapitalDelta]"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "]"}], "2"], 
    " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "+", "\[CapitalDelta]", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "]"}], "2"], 
    " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"-", "\[Nu]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", "\[Nu]", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.673102789758335*^9, 3.673102848763441*^9}, 
   3.673102908265095*^9, 3.673103713894256*^9, 3.673104282637862*^9, 
   3.675951803513521*^9, 3.6759877443888297`*^9, 3.6760072949205723`*^9, 
   3.6760075246872263`*^9, {3.676040376841467*^9, 3.676040399466878*^9}, 
   3.6760413083902893`*^9, 3.6761148168648605`*^9, 3.681317040523199*^9, 
   3.6813171765019083`*^9, 3.6813210131185856`*^9, 3.681321131446967*^9, 
   3.681321684649008*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"Tint", ",", "Tintp"}], "]"}]], "Input",
 CellChangeTimes->{{3.681321117384715*^9, 3.6813211257577057`*^9}}],

Cell[TextData[StyleBox["Now evaluate the above at s=\[CapitalDelta]\[Phi]  \
....  eq (4.8) (first term in rhs)",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.683271958154961*^9, 3.683271979005802*^9}, {
  3.688557104029694*^9, 3.6885571075058928`*^9}, {3.688579087201645*^9, 
  3.6885791085024476`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Tint", "[", "2", "]"}], "=", 
  RowBox[{"T2", "/.", 
   RowBox[{"s", "\[Rule]", "\[CapitalDelta]\[Phi]"}]}]}]], "Input",
 CellChangeTimes->{{3.681317045095111*^9, 3.6813170898846035`*^9}, 
   3.681321015902223*^9, {3.6813211071088376`*^9, 3.681321110189226*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "-", "h", "+", "\[CapitalDelta]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "h"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "-", "\[Nu]"}], ")"}]}],
       "]"}], "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["h", "2"], "-", 
      FractionBox["\[Nu]", "2"]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     FractionBox[
      RowBox[{"h", "+", "\[Nu]"}], "2"], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"Gamma", "[", "h", "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", "h"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["h", "2"], "-", 
         FractionBox["\[Nu]", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "h"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "+", "h"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["h", "2"], "-", 
            FractionBox["\[Nu]", "2"]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{"h", "+", "\[Nu]"}], "2"], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Gamma", "[", "h", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "+", 
            FractionBox["h", "2"], "-", 
            FractionBox["\[Nu]", "2"]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}]}], 
        ")"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "h"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", "\[Nu]"}], ")"}]}],
       "]"}], "2"]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "h"}], "+", "\[CapitalDelta]"}], ")"}], "2"]}], "+", 
      SuperscriptBox["\[Nu]", "2"]}], ")"}], " ", 
    RowBox[{"Gamma", "[", "h", "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "h"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "+", "h"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      FractionBox["\[CapitalDelta]", "2"], "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "4"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[CapitalDelta]"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "]"}], "2"], 
    " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "+", "\[CapitalDelta]", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "]"}], "2"], 
    " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"-", "\[Nu]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", "\[Nu]", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.681317073062457*^9, 3.6813170904837384`*^9}, 
   3.6813171808111796`*^9, 3.681321016541724*^9, {3.681321110410389*^9, 
   3.681321133826768*^9}, 3.68132375824533*^9}]
}, Open  ]],

Cell[TextData[StyleBox["Now evaluate its derivative at \
s=\[CapitalDelta]\[Phi]  ....  eq (4.8) (second term in rhs)",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.68327205178489*^9, 3.6832720541613855`*^9}, {
  3.688557113589241*^9, 3.688557117321454*^9}, {3.68857911657321*^9, 
  3.6885791234446487`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Tintp", "[", "2", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"T2", ",", "s"}], "]"}], "/.", 
    RowBox[{"s", "\[Rule]", "\[CapitalDelta]\[Phi]"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6813170774242544`*^9, 3.681317110409367*^9}, 
   3.681321019336897*^9, {3.681321138531644*^9, 3.681321141371891*^9}, {
   3.681321466567005*^9, 3.681321467822273*^9}, {3.681321960101133*^9, 
   3.681321961723119*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "-", "h", "+", "\[CapitalDelta]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     FractionBox[
      RowBox[{"h", "-", "\[Nu]"}], "2"], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["h", "2"]}], "+", "\[CapitalDelta]\[Phi]", "-", 
       FractionBox["\[Nu]", "2"]}], "]"}], "2"], " ", 
    RowBox[{"Gamma", "[", 
     FractionBox[
      RowBox[{"h", "+", "\[Nu]"}], "2"], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "h"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", "\[Nu]"}], ")"}]}],
       "]"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"Gamma", "[", "h", "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", "h"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", "h"}]}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "-", 
         RowBox[{"4", " ", "\[CapitalDelta]\[Phi]", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "-", 
         RowBox[{"4", " ", "\[CapitalDelta]\[Phi]", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "+", 
         RowBox[{"4", " ", "\[CapitalDelta]\[Phi]", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "+", 
         RowBox[{"4", " ", "\[CapitalDelta]\[Phi]", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            FractionBox[
             RowBox[{"h", "-", "\[Nu]"}], "2"]}], "]"}]}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            FractionBox[
             RowBox[{"h", "-", "\[Nu]"}], "2"]}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "h", "-", "\[Nu]"}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "h", "-", "\[Nu]"}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            FractionBox[
             RowBox[{"h", "+", "\[Nu]"}], "2"]}], "]"}]}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            FractionBox[
             RowBox[{"h", "+", "\[Nu]"}], "2"]}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "h", "+", "\[Nu]"}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "h", "+", "\[Nu]"}], ")"}]}]}], "]"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "h"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "+", "h"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{"h", "-", "\[Nu]"}], "2"], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{"h", "+", "\[Nu]"}], "2"], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", "h"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "+", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "-", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               FractionBox[
                RowBox[{"h", "-", "\[Nu]"}], "2"]}], "]"}]}], "-", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               FractionBox[
                RowBox[{"h", "-", "\[Nu]"}], "2"]}], "]"}]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               FractionBox[
                RowBox[{"h", "+", "\[Nu]"}], "2"]}], "]"}]}], "-", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               FractionBox[
                RowBox[{"h", "+", "\[Nu]"}], "2"]}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Gamma", "[", "h", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "+", "h"}]}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "+", 
            RowBox[{"4", " ", "\[CapitalDelta]\[Phi]", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "-", 
            RowBox[{"8", " ", "\[CapitalDelta]\[Phi]", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               FractionBox[
                RowBox[{"h", "-", "\[Nu]"}], "2"]}], "]"}]}], "-", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               FractionBox[
                RowBox[{"h", "-", "\[Nu]"}], "2"]}], "]"}]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "h", "-", "\[Nu]"}], ")"}]}]}], "]"}]}], 
            "-", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "h", "-", "\[Nu]"}], ")"}]}]}], "]"}]}], 
            "-", 
            RowBox[{"3", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               FractionBox[
                RowBox[{"h", "+", "\[Nu]"}], "2"]}], "]"}]}], "-", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               FractionBox[
                RowBox[{"h", "+", "\[Nu]"}], "2"]}], "]"}]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "h", "+", "\[Nu]"}], ")"}]}]}], "]"}]}], 
            "-", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "h", "+", "\[Nu]"}], ")"}]}]}], "]"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["h", "2"], "-", 
      RowBox[{"2", " ", "h", " ", "\[CapitalDelta]"}], "+", 
      SuperscriptBox["\[CapitalDelta]", "2"], "-", 
      SuperscriptBox["\[Nu]", "2"]}], ")"}], " ", 
    RowBox[{"Gamma", "[", "h", "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "h"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "+", "h"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      FractionBox["\[CapitalDelta]", "2"], "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[CapitalDelta]", "2"]}], "+", "\[CapitalDelta]\[Phi]"}],
       "]"}], "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "+", "\[CapitalDelta]", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "]"}], "2"], 
    " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"-", "\[Nu]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", "\[Nu]", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.681317083408368*^9, 3.681317111448374*^9}, 
   3.681317184786559*^9, 3.681321019899399*^9, 3.6813211417800207`*^9, 
   3.6813214689042587`*^9, 3.681321691484187*^9, 3.681321965125041*^9}]
}, Open  ]],

Cell[TextData[StyleBox["Since the derivative expression is big, we write it \
as below, pushing a big product of gamma functions into fTintp[\[Nu]]. THIS \
IS TO SAVE TIME  ",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.6832720939944706`*^9, 3.683272203991155*^9}, {
  3.6832739353233347`*^9, 3.6832739459624796`*^9}, {3.688557125580927*^9, 
  3.688557129378144*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tintp", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", "h", "+", "\[CapitalDelta]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{"h", "-", "\[Nu]"}], "2"], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["h", "2"]}], "+", "\[CapitalDelta]\[Phi]", "-", 
         FractionBox["\[Nu]", "2"]}], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{"h", "+", "\[Nu]"}], "2"], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "h"}], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", "\[Nu]"}], 
          ")"}]}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"fTintp", "[", "\[Nu]", "]"}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["h", "2"], "-", 
        RowBox[{"2", " ", "h", " ", "\[CapitalDelta]"}], "+", 
        SuperscriptBox["\[CapitalDelta]", "2"], "-", 
        SuperscriptBox["\[Nu]", "2"]}], ")"}], " ", 
      RowBox[{"Gamma", "[", "h", "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "h"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", "h"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["\[CapitalDelta]", "2"], "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["\[CapitalDelta]", "2"]}], "+", 
         "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "d"}], "+", "\[CapitalDelta]", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "]"}], 
       "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "\[Nu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", "\[Nu]", "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.681322018846465*^9, 3.6813220442848005`*^9}, {
  3.681322636095026*^9, 3.681322640675439*^9}}],

Cell[TextData[StyleBox["Note that dTintp[\[Nu]] does not have poles at \[Nu]=\
\[CapitalDelta]-h and \[Nu]=2\[CapitalDelta]\[Phi]-h+2n",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.68904308332693*^9, 3.689043115215993*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", "fTintp", "]"}]], "Input",
 CellChangeTimes->{{3.6813220461551065`*^9, 3.68132205092959*^9}}],

Cell[TextData[{
 StyleBox["DO NOT enter fTintp[\[Nu]] here. Enter it later, just before \
expanding in \[Epsilon].",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 " "
}], "Text",
 CellChangeTimes->{{3.683272139770087*^9, 3.683272140418564*^9}, {
  3.683272211970349*^9, 3.6832722121234474`*^9}, {3.6832728041389856`*^9, 
  3.683272864024493*^9}, {3.688557166260253*^9, 3.688557169289427*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fTintp", "[", "\[Nu]_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"Gamma", "[", "h", "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", "h"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"1", "+", "h"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "-", 
        RowBox[{"4", " ", "\[CapitalDelta]\[Phi]", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "-", 
        RowBox[{"4", " ", "\[CapitalDelta]\[Phi]", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "+", 
        RowBox[{"4", " ", "\[CapitalDelta]\[Phi]", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "+", 
        RowBox[{"4", " ", "\[CapitalDelta]\[Phi]", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           FractionBox[
            RowBox[{"h", "-", "\[Nu]"}], "2"]}], "]"}]}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           FractionBox[
            RowBox[{"h", "-", "\[Nu]"}], "2"]}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "h", "-", "\[Nu]"}], ")"}]}]}], "]"}]}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "h", "-", "\[Nu]"}], ")"}]}]}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           FractionBox[
            RowBox[{"h", "+", "\[Nu]"}], "2"]}], "]"}]}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           FractionBox[
            RowBox[{"h", "+", "\[Nu]"}], "2"]}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "h", "+", "\[Nu]"}], ")"}]}]}], "]"}]}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "h", "+", "\[Nu]"}], ")"}]}]}], "]"}]}]}], 
       ")"}]}], "+", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "h"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "+", "h"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{"h", "-", "\[Nu]"}], "2"], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{"h", "+", "\[Nu]"}], "2"], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", "h"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "-", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              FractionBox[
               RowBox[{"h", "-", "\[Nu]"}], "2"]}], "]"}]}], "-", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              FractionBox[
               RowBox[{"h", "-", "\[Nu]"}], "2"]}], "]"}]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              FractionBox[
               RowBox[{"h", "+", "\[Nu]"}], "2"]}], "]"}]}], "-", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              FractionBox[
               RowBox[{"h", "+", "\[Nu]"}], "2"]}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Gamma", "[", "h", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6", "+", 
              RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"2", "+", "h"}]}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "+", 
           RowBox[{"4", " ", "\[CapitalDelta]\[Phi]", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "-", 
           RowBox[{"12", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "-", 
           RowBox[{"8", " ", "\[CapitalDelta]\[Phi]", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              FractionBox[
               RowBox[{"h", "-", "\[Nu]"}], "2"]}], "]"}]}], "-", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              FractionBox[
               RowBox[{"h", "-", "\[Nu]"}], "2"]}], "]"}]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "h", "-", "\[Nu]"}], ")"}]}]}], "]"}]}], 
           "-", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "h", "-", "\[Nu]"}], ")"}]}]}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              FractionBox[
               RowBox[{"h", "+", "\[Nu]"}], "2"]}], "]"}]}], "-", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              FractionBox[
               RowBox[{"h", "+", "\[Nu]"}], "2"]}], "]"}]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "h", "+", "\[Nu]"}], ")"}]}]}], "]"}]}], 
           "-", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "h", "+", "\[Nu]"}], ")"}]}]}], "]"}]}]}], 
          ")"}]}]}], ")"}]}]}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6813219516113324`*^9, 3.6813219549444537`*^9}, {
  3.681321994846334*^9, 3.68132199751691*^9}, {3.681322622221876*^9, 
  3.681322625264253*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"t1", ",", "t2"}], "]"}]], "Input",
 CellChangeTimes->{{3.6813211577044654`*^9, 3.6813211621568103`*^9}}],

Cell[TextData[{
 StyleBox["Calculate the residues of Tint and Tintp at poles of \[Nu]. This \
gives ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       SubscriptBox["q", 
        RowBox[{"\[ScriptL]", "=", "2"}]], 
       RowBox[{"(", 
        RowBox[{"2", ",", "t"}], ")"}]], "(", "\[CapitalDelta]\[Phi]", ")"}], 
     " ", "and", " ", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["q", 
        RowBox[{"\[ScriptL]", "=", "2"}]], 
       RowBox[{"(", 
        RowBox[{"1", ",", "t"}], ")"}]], "(", "\[CapitalDelta]\[Phi]", ")"}]}],
    FontWeight->"Bold"], TraditionalForm]],
  FontFamily->"Times New Roman",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 StyleBox[". \nFor both Tint and Tintp, only two poles of \[Nu] have residues \
leading in \[Epsilon]. other poles\[CloseCurlyQuote] residues are subleading \
(start from ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Epsilon]", "4"], TraditionalForm]],
  FontFamily->"Times New Roman",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 StyleBox["). So we will calculate residues only at these two poles.",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]]
}], "Text",
 CellChangeTimes->{{3.6885594921417646`*^9, 3.6885596072795534`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"t1", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"Residue", "[", 
     RowBox[{
      RowBox[{"Tint", "[", "2", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Nu]", ",", 
        RowBox[{"\[CapitalDelta]", "-", "h"}]}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.681317193234*^9, 3.681317232516125*^9}, {
   3.681321148098572*^9, 3.681321155793855*^9}, 3.681321192333659*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"t2", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"Residue", "[", 
     RowBox[{
      RowBox[{"Tint", "[", "2", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Nu]", ",", 
        RowBox[{
         RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "-", "h"}]}], "}"}]}], "]"}],
     "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6813172150864754`*^9, 3.6813172372654347`*^9}, {
  3.6813211706392403`*^9, 3.681321194963111*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tp1", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"Residue", "[", 
     RowBox[{
      RowBox[{"Tintp", "[", "2", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Nu]", ",", 
        RowBox[{"\[CapitalDelta]", "-", "h"}]}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.681317193234*^9, 3.681317232516125*^9}, {
  3.681321148098572*^9, 3.681321155793855*^9}, {3.681321192333659*^9, 
  3.6813212353820953`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tp2", "[", "2", "]"}], "=", 
   RowBox[{"Residue", "[", 
    RowBox[{
     RowBox[{"Tintp", "[", "2", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Nu]", ",", 
       RowBox[{
        RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "-", "h"}]}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6813172150864754`*^9, 3.6813172372654347`*^9}, {
   3.6813211706392403`*^9, 3.68132121813615*^9}, 3.6813212488961306`*^9, 
   3.6813213533027053`*^9, {3.6813214717790613`*^9, 3.6813214791474824`*^9}, {
   3.681322062946554*^9, 3.6813220738365684`*^9}}],

Cell[TextData[{
 StyleBox["Expanding t1[2]+t2[2] gives ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     StyleBox[
      RowBox[{
       SubscriptBox["q", 
        RowBox[{"\[ScriptL]", "=", "2"}]], "(", "\[CapitalDelta]\[Phi]", ")"}],
      FontWeight->"Bold"], " ", 
     StyleBox["correct",
      FontWeight->"Bold"], 
     StyleBox[" ",
      FontWeight->"Bold"], 
     StyleBox["up",
      FontWeight->"Bold"], 
     StyleBox[" ",
      FontWeight->"Bold"], 
     StyleBox["to",
      FontWeight->"Bold"], 
     StyleBox[" ",
      FontWeight->"Bold"], 
     StyleBox[
      SuperscriptBox["\[Epsilon]", "3"],
      FontWeight->"Bold"], 
     StyleBox[" ",
      FontWeight->"Bold"], 
     StyleBox[
      RowBox[{"order", ".", " ", "note"}],
      FontWeight->"Bold"], 
     StyleBox[" ",
      FontWeight->"Bold"], 
     StyleBox["that",
      FontWeight->"Bold"], 
     StyleBox[" ",
      FontWeight->"Bold"], 
     StyleBox["we",
      FontWeight->"Bold"], 
     StyleBox[" ",
      FontWeight->"Bold"], 
     StyleBox["add",
      FontWeight->"Bold"], 
     StyleBox[" ",
      FontWeight->"Bold"], 
     StyleBox["C0",
      FontWeight->"Bold"], 
     StyleBox[" ",
      FontWeight->"Bold"], 
     StyleBox["since",
      FontWeight->"Bold"], 
     StyleBox[" ",
      FontWeight->"Bold"], 
     StyleBox["we",
      FontWeight->"Bold"], 
     StyleBox[" ",
      FontWeight->"Bold"], 
     StyleBox["had",
      FontWeight->"Bold"], 
     StyleBox[" ",
      FontWeight->"Bold"], 
     StyleBox[
      RowBox[{"\[ScriptL]", "'"}],
      FontWeight->"Bold"]}], 
    StyleBox["=",
     FontWeight->"Bold"], 
    StyleBox[
     RowBox[{"\[ScriptL]1", "=", 
      RowBox[{
       RowBox[{"0", " ", "in", " ", "t"}], "-", "channel"}]}],
     FontWeight->"Bold"]}], TraditionalForm]],
  FontFamily->"Times New Roman",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]]
}], "Text",
 CellChangeTimes->{{3.6885596186560774`*^9, 3.6885596703596835`*^9}}],

Cell[TextData[StyleBox["Enter fTintp[\[Nu]] now. Expand t1[2]+t2[2] and store \
it in expT2[\[ScriptL]]    .....eq (5.16)",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.6832739051339865`*^9, 3.683273916811211*^9}, {
   3.6874499240861015`*^9, 3.6874499463072433`*^9}, 3.687451086319376*^9, {
   3.6874542611032863`*^9, 3.6874542837931147`*^9}, {3.6885572381403646`*^9, 
   3.6885572432806587`*^9}, {3.688565879156004*^9, 3.6885659081726637`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"expT2", "[", "2", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"C0", "  ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t1", "[", "2", "]"}], "+", 
          RowBox[{"t2", "[", "2", "]"}]}], ")"}]}], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"C0", "\[Rule]", 
          RowBox[{"C00", "+", 
           RowBox[{"\[Epsilon]", " ", "C01"}], " ", "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], "C02"}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "3"], "C03"}]}]}], ",", 
         RowBox[{"h", "\[Rule]", 
          RowBox[{"d", "/", "2"}]}], ",", 
         RowBox[{"d", "\[Rule]", 
          RowBox[{"4", "-", "\[Epsilon]"}]}], ",", 
         RowBox[{"\[CapitalDelta]", "\[Rule]", 
          RowBox[{"2", "+", 
           RowBox[{"\[Delta]01", " ", "\[Epsilon]"}], "+", 
           RowBox[{"\[Delta]02", " ", 
            SuperscriptBox["\[Epsilon]", "2"]}]}]}], ",", 
         RowBox[{"\[CapitalDelta]\[Phi]", "\[Rule]", 
          RowBox[{"1", "+", 
           RowBox[{"\[Epsilon]", " ", "\[Delta]\[Phi]1"}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], "\[Delta]\[Phi]2"}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "3"], "\[Delta]\[Phi]3"}]}]}]}], 
        "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}], "//", "Normal"}]}]], "Input",
 CellChangeTimes->{{3.681317250064703*^9, 3.681317340586712*^9}, {
  3.681317467406578*^9, 3.681317467706058*^9}, {3.6813211781092405`*^9, 
  3.6813211803093705`*^9}, {3.6813237177391233`*^9, 3.6813237186683083`*^9}, {
  3.683476899364005*^9, 3.6834768998836007`*^9}, {3.687449913980111*^9, 
  3.687449916777752*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["5", "32"], " ", "C00", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"\[Delta]01", "-", 
      RowBox[{"2", " ", "\[Delta]\[Phi]1"}]}], ")"}], "2"], " ", 
   SuperscriptBox["\[Epsilon]", "2"]}], "-", 
  RowBox[{
   FractionBox["1", "384"], " ", 
   RowBox[{"(", 
    RowBox[{"\[Delta]01", "-", 
     RowBox[{"2", " ", "\[Delta]\[Phi]1"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "60"}], " ", "C01", " ", 
      RowBox[{"(", 
       RowBox[{"\[Delta]01", "-", 
        RowBox[{"2", " ", "\[Delta]\[Phi]1"}]}], ")"}]}], "+", 
     RowBox[{"C00", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5", " ", "\[Delta]01", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"6", " ", "\[Delta]01"}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"47", "+", 
           RowBox[{"60", " ", "EulerGamma"}]}], ")"}], " ", "\[Delta]01", " ",
          "\[Delta]\[Phi]1"}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"17", "+", 
           RowBox[{"60", " ", "EulerGamma"}]}], ")"}], " ", 
         SuperscriptBox["\[Delta]\[Phi]1", "2"]}], "-", 
        RowBox[{"10", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", "\[Delta]02"}], "+", "\[Delta]\[Phi]1", "-", 
           RowBox[{"24", " ", "\[Delta]\[Phi]2"}]}], ")"}]}]}], ")"}]}]}], 
    ")"}], " ", 
   SuperscriptBox["\[Epsilon]", "3"]}]}]], "Output",
 CellChangeTimes->{{3.6813173003269396`*^9, 3.6813173418562427`*^9}, 
   3.681317468493346*^9, 3.6813210300572395`*^9, 3.6813211807048535`*^9, {
   3.681323719463152*^9, 3.681323742628072*^9}, 3.6813237820645*^9}]
}, Open  ]],

Cell[TextData[{
 StyleBox["Expanding tp1[2]+tp2[2]  gives derivatives ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox[
         SubscriptBox["q", 
          RowBox[{"\[ScriptL]", "=", "2"}]], 
         RowBox[{"(", 
          RowBox[{"1", ",", "t"}], ")"}]], "(", 
        SubscriptBox["\[CapitalDelta]", "\[Phi]"], ")"}], "..."}], ".", " ", 
      "Here"}], " ", "too", " ", "we", " ", "add", " ", "C0", "  ", "for", 
     " ", "same", " ", "reason"}],
    FontWeight->"Bold"], TraditionalForm]],
  FontFamily->"Times New Roman",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 StyleBox["     .....eq (5.17)",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]]
}], "Text",
 CellChangeTimes->{{3.6885639263224754`*^9, 3.6885639930282907`*^9}, {
  3.6885659130919447`*^9, 3.6885659160201125`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"expT1", "[", "2", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"C0", "  ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"tp1", "[", "2", "]"}], "+", 
          RowBox[{"tp2", "[", "2", "]"}]}], ")"}]}], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"C0", "\[Rule]", 
          RowBox[{"C00", "+", 
           RowBox[{"\[Epsilon]", " ", "C01"}], " ", "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], "C02"}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "3"], "C03"}]}]}], ",", 
         RowBox[{"h", "\[Rule]", 
          RowBox[{"d", "/", "2"}]}], ",", 
         RowBox[{"d", "\[Rule]", 
          RowBox[{"4", "-", "\[Epsilon]"}]}], ",", 
         RowBox[{"\[CapitalDelta]", "\[Rule]", 
          RowBox[{"2", "+", 
           RowBox[{"\[Delta]01", " ", "\[Epsilon]"}], "+", 
           RowBox[{"\[Delta]02", " ", 
            SuperscriptBox["\[Epsilon]", "2"]}]}]}], ",", 
         RowBox[{"\[CapitalDelta]\[Phi]", "\[Rule]", 
          RowBox[{"1", "+", 
           RowBox[{"\[Epsilon]", " ", "\[Delta]\[Phi]1"}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], "\[Delta]\[Phi]2"}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "3"], "\[Delta]\[Phi]3"}]}]}]}], 
        "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
    "Simplify"}], "//", "Normal"}]}]], "Input",
 CellChangeTimes->{{3.681322087626233*^9, 3.681322089699188*^9}, {
  3.6813222169250345`*^9, 3.6813222200776052`*^9}, {3.681322308643653*^9, 
  3.6813223093452244`*^9}, {3.681322577437919*^9, 3.681322577738951*^9}, {
  3.681322686027624*^9, 3.6813226988399763`*^9}, {3.6813227480940685`*^9, 
  3.6813227487245235`*^9}, {3.6813237865879354`*^9, 3.6813237869955435`*^9}, {
  3.6834768956749015`*^9, 3.6834768961637907`*^9}, {3.6874499910662103`*^9, 
  3.687449993474518*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["21", "64"]}], " ", "C00", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"\[Delta]01", "-", 
      RowBox[{"2", " ", "\[Delta]\[Phi]1"}]}], ")"}], "2"], " ", 
   SuperscriptBox["\[Epsilon]", "2"]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2304", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", "\[Delta]\[Phi]1"}]}], ")"}]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Delta]01", "-", 
      RowBox[{"2", " ", "\[Delta]\[Phi]1"}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"756", " ", "C01", " ", 
       RowBox[{"(", 
        RowBox[{"\[Delta]01", "-", 
         RowBox[{"2", " ", "\[Delta]\[Phi]1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "\[Delta]\[Phi]1"}]}], ")"}]}], "+", 
      RowBox[{"C00", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"72", " ", 
          SuperscriptBox["\[Delta]01", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "\[Delta]\[Phi]1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"11", "+", 
            RowBox[{"15", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"2", ",", "1"}], "]"}]}], "-", 
            RowBox[{"45", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"2", ",", "2"}], "]"}]}], "+", 
            RowBox[{"30", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "756"}], " ", "\[Delta]02", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "\[Delta]\[Phi]1"}]}], ")"}]}], "+", 
            RowBox[{"1512", " ", "\[Delta]\[Phi]2"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Delta]\[Phi]1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1781", "+", 
               RowBox[{"378", " ", "EulerGamma"}], "+", 
               RowBox[{"1080", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"2", ",", "1"}], "]"}]}], "-", 
               RowBox[{"3240", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"2", ",", "2"}], "]"}]}], "+", 
               RowBox[{"2160", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", "\[Delta]\[Phi]1", " ", 
             RowBox[{"(", 
              RowBox[{"299", "+", 
               RowBox[{"2016", " ", "\[Delta]\[Phi]2"}], "+", 
               RowBox[{"180", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"2", ",", "1"}], "]"}]}], "-", 
               RowBox[{"180", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"2", ",", "2"}], "]"}]}], "-", 
               RowBox[{"720", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"2", ",", "3"}], "]"}]}], "+", 
               RowBox[{"720", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"2", ",", "4"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Delta]\[Phi]1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"1963", "+", 
               RowBox[{"756", " ", "EulerGamma"}], "+", 
               RowBox[{"1080", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"2", ",", "1"}], "]"}]}], "-", 
               RowBox[{"3240", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"2", ",", "2"}], "]"}]}], "+", 
               RowBox[{"6480", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"2", ",", "4"}], "]"}]}], "-", 
               RowBox[{"4320", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"2", ",", "5"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"\[Delta]01", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "\[Delta]\[Phi]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"378", " ", "EulerGamma"}], "+", 
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{"277", "+", 
                  RowBox[{"108", " ", 
                   RowBox[{"PolyGamma", "[", 
                    RowBox[{"2", ",", "1"}], "]"}]}], "-", 
                  RowBox[{"324", " ", 
                   RowBox[{"PolyGamma", "[", 
                    RowBox[{"2", ",", "2"}], "]"}]}], "+", 
                  RowBox[{"216", " ", 
                   RowBox[{"PolyGamma", "[", 
                    RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"299", "+", 
               RowBox[{"180", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"2", ",", "1"}], "]"}]}], "-", 
               RowBox[{"180", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"2", ",", "2"}], "]"}]}], "-", 
               RowBox[{"720", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"2", ",", "3"}], "]"}]}], "+", 
               RowBox[{"720", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"2", ",", "4"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Delta]\[Phi]1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1171", "+", 
               RowBox[{"756", " ", "EulerGamma"}], "-", 
               RowBox[{"2160", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"2", ",", "3"}], "]"}]}], "+", 
               RowBox[{"6480", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"2", ",", "4"}], "]"}]}], "-", 
               RowBox[{"4320", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"2", ",", "5"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.6813222096247663`*^9, 3.6813222273924446`*^9}, 
   3.681322345984274*^9, 3.681322578575697*^9, {3.6813226678712587`*^9, 
   3.681322720739538*^9}, 3.681322806932886*^9, 3.681323839864685*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[ScriptL]=0   ", "Subsection",
 CellChangeTimes->{{3.6813210337680187`*^9, 3.6813210455991635`*^9}, {
  3.6834753082815533`*^9, 3.683475316351494*^9}, {3.6885573340838523`*^9, 
  3.688557340480218*^9}}],

Cell[TextData[{
 StyleBox["Now we will compute t-channel for spin \[ScriptL]=0 of s-channel \
....  i.e. we calculate ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       StyleBox[
        SuperscriptBox[
         SubscriptBox["q", 
          RowBox[{"\[ScriptL]", "=", "0"}]], 
         RowBox[{"(", 
          RowBox[{"2", ",", "t"}], ")"}]],
        FontWeight->"Bold"], 
       StyleBox[Cell[""],
        FontWeight->"Bold"], 
       StyleBox["and",
        FontWeight->"Bold"], 
       StyleBox[" ",
        FontWeight->"Bold"], 
       StyleBox[
        SuperscriptBox[
         SubscriptBox["q", 
          RowBox[{"\[ScriptL]", "=", "0"}]], 
         RowBox[{"(", 
          RowBox[{"1", ",", "t"}], ")"}]],
        FontWeight->"Bold"], " ", 
       StyleBox["in",
        FontWeight->"Bold"], 
       StyleBox[" ",
        FontWeight->"Bold"], 
       StyleBox["t",
        FontWeight->"Bold"]}], 
      StyleBox["-",
       FontWeight->"Bold"], 
      StyleBox[
       RowBox[{
        RowBox[{"channel", ".", " ", "Here"}], " ", "too", " ", 
        RowBox[{"\[ScriptL]", "'"}]}],
       FontWeight->"Bold"]}], 
     StyleBox["=",
      FontWeight->"Bold"], 
     StyleBox[
      RowBox[{
       RowBox[{
       "0", " ", "is", " ", "the", " ", "only", " ", "operator", " ", "in", 
        " ", "t"}], "-", 
       RowBox[{"channel", " ", "that", " ", "contributes"}]}],
      FontWeight->"Bold"]}], 
    StyleBox[" ",
     FontWeight->"Bold"], 
    StyleBox[",",
     FontWeight->"Bold"], 
    StyleBox[" ",
     FontWeight->"Bold"], 
    StyleBox[
     RowBox[{"till", " ", "the", " ", 
      RowBox[{"O", "(", 
       SuperscriptBox["\[Epsilon]", "2"], ")"}], " ", 
      RowBox[{"order", "."}]}],
     FontWeight->"Bold"]}], TraditionalForm]],
  FontFamily->"Times New Roman",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]]
}], "Text",
 CellChangeTimes->{{3.6885640045379486`*^9, 3.6885641209156055`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[ScriptL]1", "=", "0"}], ";", 
  RowBox[{"\[ScriptL]", "=", "0"}], ";", 
  RowBox[{"T0", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"\[Kappa]", "[", 
      RowBox[{"s", ",", "\[ScriptL]"}], "]"}], 
     RowBox[{"-", "1"}]], 
    RowBox[{"norml", "[", "\[ScriptL]1", "]"}], 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "-", "h", "+", 
          "\[ScriptL]1", "+", "\[Nu]"}], "2"], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "-", "h", "+", 
          "\[ScriptL]1", "-", "\[Nu]"}], "2"], "]"}], "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Nu]", "2"], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]", "-", "h"}], ")"}], "2"]}], ")"}], 
      RowBox[{"Gamma", "[", "\[Nu]", "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "\[Nu]"}], "]"}], 
      RowBox[{"pc", "[", 
       RowBox[{
        RowBox[{"h", "+", "\[Nu]", "-", "1"}], ",", "\[ScriptL]1"}], "]"}], 
      RowBox[{"pc", "[", 
       RowBox[{
        RowBox[{"h", "-", "\[Nu]", "-", "1"}], ",", "\[ScriptL]1"}], "]"}]}]], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{"h", "+", "\[Nu]", "+", "\[ScriptL]1"}], "2"], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{"h", "-", "\[Nu]", "+", "\[ScriptL]1"}], "2"], "]"}], "2"]}],
      ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{
             "\[ScriptL]1", "-", "k", "-", "\[Alpha]", "-", "\[Beta]"}]], " ", 
            SuperscriptBox["2", 
             RowBox[{"-", "\[ScriptL]1"}]], " ", 
            RowBox[{"Binomial", "[", 
             RowBox[{
              RowBox[{"\[ScriptL]1", "-", 
               RowBox[{"2", " ", "k"}]}], ",", "m"}], "]"}], " ", 
            RowBox[{"Binomial", "[", 
             RowBox[{
              RowBox[{"\[ScriptL]1", "-", 
               RowBox[{"2", " ", "k"}], "-", "m"}], ",", "\[Beta]"}], "]"}], 
            " ", 
            RowBox[{"Binomial", "[", 
             RowBox[{"m", ",", "\[Alpha]"}], "]"}], " ", 
            RowBox[{"\[ScriptL]1", "!"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[ScriptL]1", "+", "h", "-", "k"}], 
             "]"}], "  ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
             "m", "-", "s", "-", "\[Alpha]", "+", "\[CapitalDelta]\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"\[ScriptL]1", "-", 
              RowBox[{"2", " ", "k"}], "-", "m", "-", "s", "-", "\[Beta]", 
              "+", "\[CapitalDelta]\[Phi]"}], "]"}]}], " ", ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[ScriptL]1", "-", 
               RowBox[{"2", " ", "k"}]}], ")"}], "!"}], " ", 
            RowBox[{"k", "!"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[ScriptL]1", "+", "h"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", "s"}], "+", "\[CapitalDelta]\[Phi]"}], "]"}], 
             "2"], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["\[ScriptL]1", "2"]}], "+", "k", "+", "m", "+", 
              FractionBox[
               RowBox[{"h", "-", "\[Nu]"}], "2"]}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"\[ScriptL]1", "+", "h", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"k", "+", "m"}], ")"}]}], "-", "\[Nu]"}], ")"}]}], 
             "]"}], "  ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"\[ScriptL]1", "+", "h", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"k", "+", "m", "-", "\[Alpha]", "+", "\[Beta]"}], 
                  ")"}]}], "+", "\[Nu]"}], ")"}]}], "]"}], "  ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["\[ScriptL]1", "2"]}], "+", "k", "+", "m", "-", 
              "\[Alpha]", "+", "\[Beta]", "+", 
              FractionBox[
               RowBox[{"h", "+", "\[Nu]"}], "2"]}], "]"}]}], ")"}]}], 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"\[ScriptL]", "-", "q"}]], " ", 
           SuperscriptBox["2", "\[ScriptL]"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "\[ScriptL]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{"\[ScriptL]", "+", "s"}], "]"}], "2"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[ScriptL]", "+", "q", "+", 
             RowBox[{"2", " ", "s"}]}], "]"}], " "}], 
          RowBox[{" ", 
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "+", "\[ScriptL]", "-", "q"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              RowBox[{"q", "+", "s"}], "]"}], "2"], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[ScriptL]"}], "+", 
              RowBox[{"2", " ", "s"}]}], "]"}], " "}]}]], 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"q", "!"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{"q", "-", "\[ScriptL]1", "+", "h", "+", 
               RowBox[{"2", " ", "k"}], "+", 
               RowBox[{"2", " ", "s"}], "+", "\[Alpha]", "+", "\[Beta]", "-", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"q", "-", 
             FractionBox["\[ScriptL]1", "2"], "+", 
             FractionBox["h", "2"], "+", "k", "+", "s", "+", "\[Alpha]", "-", 
             "\[CapitalDelta]\[Phi]", "-", 
             FractionBox["\[Nu]", "2"]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["\[ScriptL]1", "2"]}], "+", 
             FractionBox["h", "2"], "+", "k", "+", "s", "+", "\[Beta]", "-", 
             "\[CapitalDelta]\[Phi]", "-", 
             FractionBox["\[Nu]", "2"]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["\[ScriptL]1", "2"]}], "+", 
             FractionBox["h", "2"], "+", "k", "+", "s", "+", "\[Beta]", "-", 
             "\[CapitalDelta]\[Phi]", "+", 
             FractionBox["\[Nu]", "2"]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "\[ScriptL]1"}], "+", "h", "+", 
                RowBox[{"2", " ", "k"}], "+", 
                RowBox[{"2", " ", "s"}], "+", 
                RowBox[{"2", " ", "\[Alpha]"}], "-", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", "\[Nu]"}], 
               ")"}]}], "+", "q"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "q"}], ",", 
               RowBox[{"-", "\[Alpha]"}], ",", 
               RowBox[{"1", "-", 
                RowBox[{"2", "k"}], "-", "q", "-", 
                RowBox[{"2", "s"}], "-", "\[Alpha]", "-", "\[Beta]", "+", 
                RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "-", "h", "+", 
                "\[ScriptL]1"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
               "1", "-", "k", "-", "q", "-", "s", "-", "\[Alpha]", "-", 
                FractionBox[
                 RowBox[{"h", "-", "\[ScriptL]1", "+", "\[Nu]"}], "2"], "+", 
                "\[CapitalDelta]\[Phi]"}], ",", 
               RowBox[{
               "1", "-", "k", "-", "q", "-", "s", "-", "\[Alpha]", "-", 
                FractionBox[
                 RowBox[{"h", "-", "\[ScriptL]1", "-", "\[Nu]"}], "2"], "+", 
                "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", "1"}], "]"}]}], 
          ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", 
          RowBox[{"Floor", "[", 
           RowBox[{"\[ScriptL]1", "/", "2"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", 
          RowBox[{"\[ScriptL]1", "-", 
           RowBox[{"2", "k"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "0", ",", "m"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Beta]", ",", "0", ",", 
          RowBox[{"\[ScriptL]1", "-", 
           RowBox[{"2", "k"}], "-", "m"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "\[ScriptL]"}], "}"}]}], "]"}], "//", 
      "Simplify"}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"\[ScriptL]1", ",", "\[ScriptL]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6731021097578034`*^9, 3.6731021154275646`*^9}, {
   3.6731021553106775`*^9, 3.673102169041564*^9}, {3.673102202614356*^9, 
   3.6731022045108747`*^9}, {3.673102405259539*^9, 3.673102407139174*^9}, {
   3.6731024771530313`*^9, 3.673102532009934*^9}, {3.6731027837964954`*^9, 
   3.673102848298767*^9}, {3.67310290573786*^9, 3.6731029062181144`*^9}, {
   3.673103711421683*^9, 3.6731037135254517`*^9}, {3.6731042769408016`*^9, 
   3.673104277398379*^9}, {3.6759516594665794`*^9, 3.675951659792364*^9}, {
   3.676040375546387*^9, 3.676040376057572*^9}, {3.67604109180583*^9, 
   3.676041094915*^9}, {3.676041187050437*^9, 3.6760412187017756`*^9}, {
   3.6761148156696563`*^9, 3.6761148162150187`*^9}, {3.681317035377902*^9, 
   3.681317035927315*^9}, {3.6813171584738054`*^9, 3.6813171617862434`*^9}, 
   3.6813210119729133`*^9, {3.681321068458766*^9, 3.6813210750016065`*^9}, 
   3.68347571002411*^9, {3.683475886683236*^9, 3.6834758869991875`*^9}, {
   3.6888149946422057`*^9, 3.6888149949439564`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "s"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "s"}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "-", "h", "+", "\[CapitalDelta]"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "h"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "-", "\[Nu]"}], ")"}]}], 
     "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["h", "2"], "+", "s", "-", "\[CapitalDelta]\[Phi]", "-", 
      FractionBox["\[Nu]", "2"]}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"h", "+", 
        RowBox[{"2", " ", "s"}], "-", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", "\[Nu]"}], ")"}]}], 
     "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "h"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", "\[Nu]"}], ")"}]}], 
     "]"}], "2"]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "h"}], "+", "\[CapitalDelta]"}], ")"}], "2"]}], "+", 
     SuperscriptBox["\[Nu]", "2"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", "s", "]"}], "4"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     FractionBox["\[CapitalDelta]", "2"], "]"}], "4"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"h", "+", 
     RowBox[{"2", " ", "s"}], "-", 
     RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[CapitalDelta]"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "]"}], "2"], 
   " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "\[CapitalDelta]", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "]"}], "2"], 
   " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"-", "\[Nu]"}], "]"}], " ", 
   RowBox[{"Gamma", "[", "\[Nu]", "]"}]}]]], "Output",
 CellChangeTimes->{{3.673102789758335*^9, 3.673102848763441*^9}, 
   3.673102908265095*^9, 3.673103713894256*^9, 3.673104282637862*^9, 
   3.675951803513521*^9, 3.6759877443888297`*^9, 3.6760072949205723`*^9, 
   3.6760075246872263`*^9, {3.676040376841467*^9, 3.676040399466878*^9}, 
   3.6760413083902893`*^9, 3.6761148168648605`*^9, 3.681317040523199*^9, 
   3.6813171765019083`*^9, 3.6813210131185856`*^9, {3.6813210691204405`*^9, 
   3.681321075429573*^9}, 3.6813229283938236`*^9}]
}, Open  ]],

Cell[TextData[StyleBox["Now evaluate the above at s=\[CapitalDelta]\[Phi].",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.688557508946854*^9, 3.688557514503172*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Tint", "[", "0", "]"}], "=", 
  RowBox[{"T0", "/.", 
   RowBox[{"s", "\[Rule]", "\[CapitalDelta]\[Phi]"}]}]}]], "Input",
 CellChangeTimes->{{3.681317045095111*^9, 3.6813170898846035`*^9}, 
   3.681321015902223*^9, {3.6813210777068853`*^9, 3.681321077969305*^9}, {
   3.6813227721585307`*^9, 3.6813227727096243`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "-", "h", "+", "\[CapitalDelta]"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "h"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "-", "\[Nu]"}], ")"}]}], 
     "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["h", "2"], "-", 
      FractionBox["\[Nu]", "2"]}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     FractionBox[
      RowBox[{"h", "+", "\[Nu]"}], "2"], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "h"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", "\[Nu]"}], ")"}]}], 
     "]"}], "2"]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "h"}], "+", "\[CapitalDelta]"}], ")"}], "2"]}], "+", 
     SuperscriptBox["\[Nu]", "2"]}], ")"}], " ", 
   RowBox[{"Gamma", "[", "h", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     FractionBox["\[CapitalDelta]", "2"], "]"}], "4"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "4"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[CapitalDelta]"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "]"}], "2"], 
   " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "\[CapitalDelta]", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "]"}], "2"], 
   " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"-", "\[Nu]"}], "]"}], " ", 
   RowBox[{"Gamma", "[", "\[Nu]", "]"}]}]]], "Output",
 CellChangeTimes->{{3.681317073062457*^9, 3.6813170904837384`*^9}, 
   3.6813171808111796`*^9, 3.681321016541724*^9, 3.6813210783263817`*^9, 
   3.681322931741391*^9}]
}, Open  ]],

Cell[TextData[StyleBox["Also evaluate the derivative at s=\[CapitalDelta]\
\[Phi].",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.6834761243006544`*^9, 3.683476134731141*^9}, {
  3.6885575192094407`*^9, 3.68855752583882*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Tintp", "[", "0", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"T0", ",", "s"}], "]"}], "/.", 
    RowBox[{"s", "\[Rule]", "\[CapitalDelta]\[Phi]"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6813170774242544`*^9, 3.681317110409367*^9}, 
   3.681321019336897*^9, {3.6813210808864765`*^9, 3.6813210811669307`*^9}, {
   3.681322775797532*^9, 3.68132277762668*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "-", "h", "+", "\[CapitalDelta]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      FractionBox[
       RowBox[{"h", "-", "\[Nu]"}], "2"], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["h", "2"]}], "+", "\[CapitalDelta]\[Phi]", "-", 
       FractionBox["\[Nu]", "2"]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      FractionBox[
       RowBox[{"h", "+", "\[Nu]"}], "2"], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "h"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", "\[Nu]"}], ")"}]}],
       "]"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "h"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "+", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}], "-", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "+", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        FractionBox[
         RowBox[{"h", "-", "\[Nu]"}], "2"]}], "]"}], "-", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{"h", "-", "\[Nu]"}], "2"]}], "]"}]}], "+", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        FractionBox[
         RowBox[{"h", "+", "\[Nu]"}], "2"]}], "]"}], "-", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{"h", "+", "\[Nu]"}], "2"]}], "]"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["h", "2"], "-", 
      RowBox[{"2", " ", "h", " ", "\[CapitalDelta]"}], "+", 
      SuperscriptBox["\[CapitalDelta]", "2"], "-", 
      SuperscriptBox["\[Nu]", "2"]}], ")"}], " ", 
    RowBox[{"Gamma", "[", "h", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      FractionBox["\[CapitalDelta]", "2"], "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[CapitalDelta]", "2"]}], "+", "\[CapitalDelta]\[Phi]"}],
       "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "+", "\[CapitalDelta]", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "]"}], "2"], 
    " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"-", "\[Nu]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", "\[Nu]", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.681317083408368*^9, 3.681317111448374*^9}, 
   3.681317184786559*^9, 3.681321019899399*^9, 3.6813210816388187`*^9, 
   3.6813229342512183`*^9}]
}, Open  ]],

Cell[TextData[{
 StyleBox["Now evaluate Tint[0] and Tintp[0] at the poles \[Nu]=\
\[CapitalDelta]-h and \[Nu]=2\[CapitalDelta]\[Phi]-",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 StyleBox["h",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontSlant->"Italic",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 StyleBox[".  Residues at all other poles are subleading in \[Epsilon] (shown \
later)",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]]
}], "Text",
 CellChangeTimes->{{3.689043164350103*^9, 3.6890432063291993`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"t1", "[", "0", "]"}], "=", 
  RowBox[{
   RowBox[{"Residue", "[", 
    RowBox[{
     RowBox[{"Tint", "[", "0", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Nu]", ",", 
       RowBox[{"\[CapitalDelta]", "-", "h"}]}], "}"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.681317193234*^9, 3.681317232516125*^9}, {
  3.6813229382088547`*^9, 3.6813229481789417`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"h", "-", 
       FractionBox["\[CapitalDelta]", "2"]}], "]"}], "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "-", "h", "+", "\[CapitalDelta]"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "h"}], "+", 
       FractionBox["\[CapitalDelta]", "2"], "+", "\[CapitalDelta]\[Phi]"}], 
      "]"}], "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"h", "-", "\[CapitalDelta]"}], ")"}], " ", 
    RowBox[{"Gamma", "[", "h", "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"h", "-", "\[CapitalDelta]"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      FractionBox["\[CapitalDelta]", "2"], "]"}], "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "h"}], "+", "\[CapitalDelta]"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "+", "\[CapitalDelta]", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "]"}], 
     "2"]}]]}]], "Output",
 CellChangeTimes->{{3.6813172093962927`*^9, 3.681317233126108*^9}, 
   3.6813210253262253`*^9, 3.681321087135373*^9, {3.6813229421017895`*^9, 
   3.681322949270356*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"t2", "[", "0", "]"}], "=", 
  RowBox[{
   RowBox[{"Residue", "[", 
    RowBox[{
     RowBox[{"Tint", "[", "0", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Nu]", ",", 
       RowBox[{
        RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "-", "h"}]}], "}"}]}], "]"}], 
   "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6813172150864754`*^9, 3.6813172372654347`*^9}, {
  3.681322951945318*^9, 3.6813229554172*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", "h", "+", "\[CapitalDelta]"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "h"}], "+", 
       RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "h"}], "-", 
       RowBox[{"2", " ", "EulerGamma", " ", "h", " ", "\[CapitalDelta]"}], 
       "+", 
       RowBox[{"EulerGamma", " ", 
        SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
       RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}], "+", 
       RowBox[{
       "4", " ", "EulerGamma", " ", "h", " ", "\[CapitalDelta]\[Phi]"}], "-", 
       RowBox[{"4", " ", "EulerGamma", " ", 
        SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "h", " ", "\[CapitalDelta]"}], "+", 
          SuperscriptBox["\[CapitalDelta]", "2"], "+", 
          RowBox[{"4", " ", "h", " ", "\[CapitalDelta]\[Phi]"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"h", "-", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "h"}], "-", "\[CapitalDelta]", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "-", 
       RowBox[{"2", " ", "h", " ", "\[CapitalDelta]", " ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[CapitalDelta]", "2"], " ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "+", 
       RowBox[{"4", " ", "h", " ", "\[CapitalDelta]\[Phi]", " ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}]}], ")"}]}], 
    ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]", "-", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "h"}], "+", "\[CapitalDelta]", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], "2"], " ", 
     RowBox[{"Gamma", "[", "h", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox["\[CapitalDelta]", "2"], "]"}], "4"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"h", "-", 
       RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["\[CapitalDelta]", "2"]}], "+", 
        "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "d"}], "+", "\[CapitalDelta]", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "]"}], 
      "2"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.6813172256754303`*^9, 3.68131723998307*^9}, 
   3.6813210277329164`*^9, 3.6813210892500896`*^9, 3.6813229576395082`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"tp1", "[", "0", "]"}], "=", 
  RowBox[{
   RowBox[{"Residue", "[", 
    RowBox[{
     RowBox[{"Tintp", "[", "0", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Nu]", ",", 
       RowBox[{"\[CapitalDelta]", "-", "h"}]}], "}"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.681317193234*^9, 3.681317232516125*^9}, {
  3.6813229382088547`*^9, 3.6813229732822013`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"h", "-", 
       FractionBox["\[CapitalDelta]", "2"]}], "]"}], "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "-", "h", "+", "\[CapitalDelta]"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "h"}], "+", 
       FractionBox["\[CapitalDelta]", "2"], "+", "\[CapitalDelta]\[Phi]"}], 
      "]"}], "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "h"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"h", "-", 
          FractionBox["\[CapitalDelta]", "2"]}]}], "]"}]}], "+", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        FractionBox["\[CapitalDelta]", "2"]}], "]"}], "-", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         FractionBox["\[CapitalDelta]", "2"]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "+", 
      RowBox[{"4", " ", "\[CapitalDelta]\[Phi]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "+", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}], "-", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}]}], ")"}]}],
    ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"h", "-", "\[CapitalDelta]"}], ")"}], " ", 
    RowBox[{"Gamma", "[", "h", "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"h", "-", "\[CapitalDelta]"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      FractionBox["\[CapitalDelta]", "2"], "]"}], "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "h"}], "+", "\[CapitalDelta]"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "+", "\[CapitalDelta]", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "]"}], 
     "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.6813172093962927`*^9, 3.681317233126108*^9}, 
   3.6813210253262253`*^9, 3.681321087135373*^9, {3.6813229421017895`*^9, 
   3.681322949270356*^9}, 3.681322979432514*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"tp2", "[", "0", "]"}], "=", 
  RowBox[{
   RowBox[{"Residue", "[", 
    RowBox[{
     RowBox[{"Tintp", "[", "0", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Nu]", ",", 
       RowBox[{
        RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "-", "h"}]}], "}"}]}], "]"}], 
   "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6813172150864754`*^9, 3.6813172372654347`*^9}, {
  3.681322951945318*^9, 3.681322979114321*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "-", "h", "+", "\[CapitalDelta]"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "h"}], "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "h"}], "+", 
      RowBox[{"4", " ", "EulerGamma", " ", "h", " ", "\[CapitalDelta]"}], "-", 
      RowBox[{"2", " ", "EulerGamma", " ", 
       SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
      RowBox[{"8", " ", "\[CapitalDelta]\[Phi]"}], "-", 
      RowBox[{
      "8", " ", "EulerGamma", " ", "h", " ", "\[CapitalDelta]\[Phi]"}], "+", 
      RowBox[{"8", " ", "EulerGamma", " ", 
       SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "-", 
      RowBox[{"4", " ", "h", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "-", 
      RowBox[{"4", " ", "h", " ", "\[CapitalDelta]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "-", 
      RowBox[{"4", " ", "EulerGamma", " ", "h", " ", "\[CapitalDelta]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[CapitalDelta]", "2"], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", "EulerGamma", " ", 
       SuperscriptBox["\[CapitalDelta]", "2"], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "+", 
      RowBox[{"8", " ", "\[CapitalDelta]\[Phi]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "+", 
      RowBox[{"16", " ", "h", " ", "\[CapitalDelta]\[Phi]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "+", 
      RowBox[{
      "8", " ", "EulerGamma", " ", "h", " ", "\[CapitalDelta]\[Phi]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "+", 
      RowBox[{
      "8", " ", "EulerGamma", " ", "h", " ", "\[CapitalDelta]", " ", 
       "\[CapitalDelta]\[Phi]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "-", 
      RowBox[{"4", " ", "EulerGamma", " ", 
       SuperscriptBox["\[CapitalDelta]", "2"], " ", "\[CapitalDelta]\[Phi]", 
       " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "-", 
      RowBox[{"8", " ", "EulerGamma", " ", 
       SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "-", 
      RowBox[{"16", " ", "EulerGamma", " ", "h", " ", 
       SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "+", 
      RowBox[{"16", " ", "EulerGamma", " ", 
       SuperscriptBox["\[CapitalDelta]\[Phi]", "3"], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "+", 
      RowBox[{"4", " ", "h", " ", "\[CapitalDelta]", " ", 
       SuperscriptBox[
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[CapitalDelta]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}], "2"]}], "-", 
      RowBox[{"8", " ", "h", " ", "\[CapitalDelta]\[Phi]", " ", 
       SuperscriptBox[
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}], "2"]}], "-", 
      RowBox[{
      "8", " ", "h", " ", "\[CapitalDelta]", " ", "\[CapitalDelta]\[Phi]", 
       " ", 
       SuperscriptBox[
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}], "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[CapitalDelta]", "2"], " ", "\[CapitalDelta]\[Phi]", 
       " ", 
       SuperscriptBox[
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}], "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}], "2"]}], "+", 
      RowBox[{"16", " ", "h", " ", 
       SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}], "2"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[CapitalDelta]\[Phi]", "3"], " ", 
       SuperscriptBox[
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}], "2"]}], "+", 
      RowBox[{"4", " ", "h", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "+", 
      RowBox[{"4", " ", "h", " ", "\[CapitalDelta]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "+", 
      RowBox[{"4", " ", "EulerGamma", " ", "h", " ", "\[CapitalDelta]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[CapitalDelta]", "2"], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "-", 
      RowBox[{"2", " ", "EulerGamma", " ", 
       SuperscriptBox["\[CapitalDelta]", "2"], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "-", 
      RowBox[{"8", " ", "\[CapitalDelta]\[Phi]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "-", 
      RowBox[{"16", " ", "h", " ", "\[CapitalDelta]\[Phi]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "-", 
      RowBox[{
      "8", " ", "EulerGamma", " ", "h", " ", "\[CapitalDelta]\[Phi]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "-", 
      RowBox[{
      "8", " ", "EulerGamma", " ", "h", " ", "\[CapitalDelta]", " ", 
       "\[CapitalDelta]\[Phi]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "+", 
      RowBox[{"4", " ", "EulerGamma", " ", 
       SuperscriptBox["\[CapitalDelta]", "2"], " ", "\[CapitalDelta]\[Phi]", 
       " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "+", 
      RowBox[{"8", " ", "EulerGamma", " ", 
       SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "+", 
      RowBox[{"16", " ", "EulerGamma", " ", "h", " ", 
       SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "-", 
      RowBox[{"16", " ", "EulerGamma", " ", 
       SuperscriptBox["\[CapitalDelta]\[Phi]", "3"], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "-", 
      RowBox[{"8", " ", "h", " ", "\[CapitalDelta]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[CapitalDelta]", "2"], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "+", 
      RowBox[{"16", " ", "h", " ", "\[CapitalDelta]\[Phi]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "+", 
      RowBox[{
      "16", " ", "h", " ", "\[CapitalDelta]", " ", "\[CapitalDelta]\[Phi]", 
       " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[CapitalDelta]", "2"], " ", "\[CapitalDelta]\[Phi]", 
       " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "-", 
      RowBox[{"32", " ", "h", " ", 
       SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["\[CapitalDelta]\[Phi]", "3"], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "+", 
      RowBox[{"4", " ", "h", " ", "\[CapitalDelta]", " ", 
       SuperscriptBox[
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[CapitalDelta]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}], "-", 
      RowBox[{"8", " ", "h", " ", "\[CapitalDelta]\[Phi]", " ", 
       SuperscriptBox[
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}], "-", 
      RowBox[{
      "8", " ", "h", " ", "\[CapitalDelta]", " ", "\[CapitalDelta]\[Phi]", 
       " ", 
       SuperscriptBox[
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[CapitalDelta]", "2"], " ", "\[CapitalDelta]\[Phi]", 
       " ", 
       SuperscriptBox[
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}], "+", 
      RowBox[{"16", " ", "h", " ", 
       SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[CapitalDelta]\[Phi]", "3"], " ", 
       SuperscriptBox[
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "h"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "h"}], "+", 
         RowBox[{"2", " ", "EulerGamma", " ", "h", " ", "\[CapitalDelta]"}], 
         "-", 
         RowBox[{"EulerGamma", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
         RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}], "-", 
         RowBox[{
         "4", " ", "EulerGamma", " ", "h", " ", "\[CapitalDelta]\[Phi]"}], 
         "+", 
         RowBox[{"4", " ", "EulerGamma", " ", 
          SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "h"}], "-", "\[CapitalDelta]", "-", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[CapitalDelta]", "-", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"h", "-", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "h", " ", "\[CapitalDelta]"}], "+", 
            SuperscriptBox["\[CapitalDelta]", "2"], "+", 
            RowBox[{"4", " ", "h", " ", "\[CapitalDelta]\[Phi]"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "+", 
         RowBox[{"2", " ", "h", " ", "\[CapitalDelta]", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["\[CapitalDelta]", "2"], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "-", 
         RowBox[{"4", " ", "h", " ", "\[CapitalDelta]\[Phi]", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}]}], ")"}]}], 
      "-", 
      RowBox[{"4", " ", "h", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "-", 
      RowBox[{"4", " ", "EulerGamma", " ", "h", " ", "\[CapitalDelta]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "+", 
      RowBox[{"2", " ", "EulerGamma", " ", 
       SuperscriptBox["\[CapitalDelta]", "2"], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "+", 
      RowBox[{"8", " ", "\[CapitalDelta]\[Phi]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "+", 
      RowBox[{"8", " ", "h", " ", "\[CapitalDelta]\[Phi]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "+", 
      RowBox[{
      "8", " ", "EulerGamma", " ", "h", " ", "\[CapitalDelta]\[Phi]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "+", 
      RowBox[{
      "8", " ", "EulerGamma", " ", "h", " ", "\[CapitalDelta]", " ", 
       "\[CapitalDelta]\[Phi]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "-", 
      RowBox[{"4", " ", "EulerGamma", " ", 
       SuperscriptBox["\[CapitalDelta]", "2"], " ", "\[CapitalDelta]\[Phi]", 
       " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "-", 
      RowBox[{"8", " ", "EulerGamma", " ", 
       SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "-", 
      RowBox[{"16", " ", "EulerGamma", " ", "h", " ", 
       SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "+", 
      RowBox[{"16", " ", "EulerGamma", " ", 
       SuperscriptBox["\[CapitalDelta]\[Phi]", "3"], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "+", 
      RowBox[{"4", " ", "h", " ", "\[CapitalDelta]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[CapitalDelta]", "2"], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "-", 
      RowBox[{"8", " ", "h", " ", "\[CapitalDelta]\[Phi]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "-", 
      RowBox[{
      "8", " ", "h", " ", "\[CapitalDelta]", " ", "\[CapitalDelta]\[Phi]", 
       " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[CapitalDelta]", "2"], " ", "\[CapitalDelta]\[Phi]", 
       " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "+", 
      RowBox[{"16", " ", "h", " ", 
       SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[CapitalDelta]\[Phi]", "3"], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "-", 
      RowBox[{"4", " ", "h", " ", "\[CapitalDelta]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[CapitalDelta]", "2"], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "+", 
      RowBox[{"8", " ", "h", " ", "\[CapitalDelta]\[Phi]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "+", 
      RowBox[{
      "8", " ", "h", " ", "\[CapitalDelta]", " ", "\[CapitalDelta]\[Phi]", 
       " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[CapitalDelta]", "2"], " ", "\[CapitalDelta]\[Phi]", 
       " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "-", 
      RowBox[{"16", " ", "h", " ", 
       SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[CapitalDelta]\[Phi]", "3"], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "h"}], "-", "\[CapitalDelta]", "-", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", "-", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"h", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "-", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"2", " ", "h", " ", "\[CapitalDelta]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"1", ",", 
         RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[CapitalDelta]", "2"], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"1", ",", 
         RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "-", 
      RowBox[{"4", " ", "h", " ", "\[CapitalDelta]\[Phi]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"1", ",", 
         RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "-", 
      RowBox[{
      "4", " ", "h", " ", "\[CapitalDelta]", " ", "\[CapitalDelta]\[Phi]", 
       " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"1", ",", 
         RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[CapitalDelta]", "2"], " ", "\[CapitalDelta]\[Phi]", 
       " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"1", ",", 
         RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"1", ",", 
         RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "+", 
      RowBox[{"8", " ", "h", " ", 
       SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"1", ",", 
         RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[CapitalDelta]\[Phi]", "3"], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"1", ",", 
         RowBox[{"h", "-", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", "h", " ", "\[CapitalDelta]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"1", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[CapitalDelta]", "2"], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"1", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "+", 
      RowBox[{"4", " ", "h", " ", "\[CapitalDelta]\[Phi]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"1", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "+", 
      RowBox[{
      "4", " ", "h", " ", "\[CapitalDelta]", " ", "\[CapitalDelta]\[Phi]", 
       " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"1", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[CapitalDelta]", "2"], " ", "\[CapitalDelta]\[Phi]", 
       " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"1", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"1", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "-", 
      RowBox[{"8", " ", "h", " ", 
       SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"1", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[CapitalDelta]\[Phi]", "3"], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"1", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}]}], ")"}]}], 
   ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[CapitalDelta]", "-", 
       RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "h"}], "+", "\[CapitalDelta]", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], "2"], " ", 
    RowBox[{"Gamma", "[", "h", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      FractionBox["\[CapitalDelta]", "2"], "]"}], "4"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"h", "-", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[CapitalDelta]", "2"]}], "+", "\[CapitalDelta]\[Phi]"}],
       "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "+", "\[CapitalDelta]", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "]"}], 
     "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.6813172256754303`*^9, 3.68131723998307*^9}, 
   3.6813210277329164`*^9, 3.6813210892500896`*^9, 3.6813229576395082`*^9, 
   3.681322988880633*^9}]
}, Open  ]],

Cell[TextData[{
 StyleBox["Now we expand t1[0]+t2[0] to get ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      SubscriptBox["q", 
       RowBox[{"\[ScriptL]", "=", "0"}]], 
      RowBox[{"(", 
       RowBox[{"2", ",", "t"}], ")"}]], " ", "up", " ", "to", " ", 
     RowBox[{"O", "(", 
      SuperscriptBox["\[Epsilon]", "2"], ")"}]}],
    FontWeight->"Bold"], TraditionalForm]],
  FontFamily->"Times New Roman",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 StyleBox["     .....eq (5.13)",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]]
}], "Text",
 CellChangeTimes->{{3.68856415701667*^9, 3.688564191417638*^9}, {
  3.6885645673191376`*^9, 3.68856456806418*^9}, {3.688565926307701*^9, 
  3.6885659420916033`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"expT2", "[", "0", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"C0", "  ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t1", "[", "0", "]"}], "+", 
          RowBox[{"t2", "[", "0", "]"}]}], ")"}]}], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"C0", "\[Rule]", 
          RowBox[{"C00", "+", 
           RowBox[{"\[Epsilon]", " ", "C01"}], " ", "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], "C02"}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "3"], "C03"}]}]}], ",", 
         RowBox[{"h", "\[Rule]", 
          RowBox[{"d", "/", "2"}]}], ",", 
         RowBox[{"d", "\[Rule]", 
          RowBox[{"4", "-", "\[Epsilon]"}]}], ",", 
         RowBox[{"\[CapitalDelta]", "\[Rule]", 
          RowBox[{"2", "+", 
           RowBox[{"\[Delta]01", " ", "\[Epsilon]"}], "+", 
           RowBox[{"\[Delta]02", " ", 
            SuperscriptBox["\[Epsilon]", "2"]}]}]}], ",", 
         RowBox[{"\[CapitalDelta]\[Phi]", "\[Rule]", 
          RowBox[{"1", "+", 
           RowBox[{"\[Epsilon]", " ", "\[Delta]\[Phi]1"}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], "\[Delta]\[Phi]2"}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "3"], "\[Delta]\[Phi]3"}]}]}]}], 
        "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}], "//", "Normal"}]}]], "Input",
 CellChangeTimes->{{3.681317250064703*^9, 3.681317340586712*^9}, {
  3.681317467406578*^9, 3.681317467706058*^9}, {3.681322992534958*^9, 
  3.681323016986583*^9}, {3.681323707346156*^9, 3.6813237076829324`*^9}, {
  3.683476882987401*^9, 3.6834768834979615`*^9}, {3.6874501137781353`*^9, 
  3.6874501158265696`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"C00", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Delta]01", "-", 
       RowBox[{"2", " ", "\[Delta]\[Phi]1"}]}], ")"}], "2"], " ", 
    "\[Epsilon]"}], 
   RowBox[{"2", "+", 
    RowBox[{"8", " ", "\[Delta]\[Phi]1"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Delta]01", "-", 
      RowBox[{"2", " ", "\[Delta]\[Phi]1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "\[Delta]\[Phi]1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "C01", " ", 
          RowBox[{"(", 
           RowBox[{"\[Delta]01", "-", 
            RowBox[{"2", " ", "\[Delta]\[Phi]1"}]}], ")"}]}], "+", 
         RowBox[{"C00", " ", 
          RowBox[{"(", 
           RowBox[{"\[Delta]01", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Delta]01", "2"]}], "+", 
            RowBox[{"4", " ", "\[Delta]02"}], "+", 
            RowBox[{
            "4", " ", "EulerGamma", " ", "\[Delta]01", " ", 
             "\[Delta]\[Phi]1"}], "-", 
            RowBox[{"2", " ", "\[Delta]\[Phi]1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "EulerGamma"}], ")"}], " ", 
                "\[Delta]\[Phi]1"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"8", " ", "C00", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Delta]01", "+", 
         RowBox[{"2", " ", "\[Delta]\[Phi]1"}]}], ")"}], " ", 
       "\[Delta]\[Phi]2"}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", "\[Delta]\[Phi]1"}]}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{{3.6813173003269396`*^9, 3.6813173418562427`*^9}, 
   3.681317468493346*^9, 3.6813210300572395`*^9, {3.6813230037302194`*^9, 
   3.6813230226996765`*^9}, 3.681323708419639*^9}]
}, Open  ]],

Cell[TextData[{
 StyleBox["And expand tp1[0]+tp2[0] to get ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      SubscriptBox["q", 
       RowBox[{"\[ScriptL]", "=", "0"}]], 
      RowBox[{"(", 
       RowBox[{"1", ",", "t"}], ")"}]], " ", "up", " ", "to", " ", 
     RowBox[{"O", "(", 
      SuperscriptBox["\[Epsilon]", "2"], ")"}]}],
    FontWeight->"Bold"], TraditionalForm]],
  FontFamily->"Times New Roman",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 StyleBox["     .....eq (5.14)",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]]
}], "Text",
 CellChangeTimes->{{3.688564206617507*^9, 3.6885642211943407`*^9}, {
  3.688564571015349*^9, 3.6885645714313726`*^9}, {3.688565943403679*^9, 
  3.68856594586782*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"expT1", "[", "0", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"C0", "  ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"tp1", "[", "0", "]"}], "+", 
          RowBox[{"tp2", "[", "0", "]"}]}], ")"}]}], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"C0", "\[Rule]", 
          RowBox[{"C00", "+", 
           RowBox[{"\[Epsilon]", " ", "C01"}], " ", "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], "C02"}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "3"], "C03"}]}]}], ",", 
         RowBox[{"h", "\[Rule]", 
          RowBox[{"d", "/", "2"}]}], ",", 
         RowBox[{"d", "\[Rule]", 
          RowBox[{"4", "-", "\[Epsilon]"}]}], ",", 
         RowBox[{"\[CapitalDelta]", "\[Rule]", 
          RowBox[{"2", "+", 
           RowBox[{"\[Delta]01", " ", "\[Epsilon]"}], "+", 
           RowBox[{"\[Delta]02", " ", 
            SuperscriptBox["\[Epsilon]", "2"]}]}]}], ",", 
         RowBox[{"\[CapitalDelta]\[Phi]", "\[Rule]", 
          RowBox[{"1", "+", 
           RowBox[{"\[Epsilon]", " ", "\[Delta]\[Phi]1"}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], "\[Delta]\[Phi]2"}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "3"], "\[Delta]\[Phi]3"}]}]}]}], 
        "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}], "//", "Normal"}]}]], "Input",
 CellChangeTimes->{{3.6813230017011023`*^9, 3.6813230223206577`*^9}, {
  3.681323703936404*^9, 3.681323704307974*^9}, {3.683476877890057*^9, 
  3.6834768784024334`*^9}, {3.6874501277157526`*^9, 3.6874501296080065`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", "C00", " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"\[Delta]01", "-", 
     RowBox[{"2", " ", "\[Delta]\[Phi]1"}]}], ")"}], "2"], " ", 
  SuperscriptBox["\[Epsilon]", "2"]}]], "Output",
 CellChangeTimes->{3.681323024985757*^9, 3.681323710512698*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solutions", "Section",
 CellChangeTimes->{{3.688557688486123*^9, 3.6885576898542013`*^9}}],

Cell[TextData[{
 StyleBox["Now recall that for every \[ScriptL], we have two equations: \n\
expS2[\[ScriptL]]+ expT2[\[ScriptL]]=0       (or  ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["c", 
        RowBox[{"\[CapitalDelta]", ",", "\[ScriptL]"}]], 
       SuperscriptBox[
        SubscriptBox["q", 
         RowBox[{"\[CapitalDelta]", ",", "\[ScriptL]"}]], 
        RowBox[{"(", 
         RowBox[{"2", ",", "s"}], ")"}]]}], "+", 
      RowBox[{"2", 
       SubscriptBox["c", 
        RowBox[{"\[CapitalDelta]", ",", "0"}]], 
       SuperscriptBox[
        SubscriptBox["q", 
         RowBox[{"\[CapitalDelta]", ",", 
          RowBox[{
           RowBox[{"\[ScriptL]", "|", 
            RowBox[{"\[ScriptL]", "'"}]}], "=", "0"}]}]], 
        RowBox[{"(", 
         RowBox[{"2", ",", "t"}], ")"}]]}]}], "=", "0"}],
    FontWeight->"Bold"], TraditionalForm]],
  FontFamily->"Times New Roman",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 StyleBox[")     .... eq (4.20)\nexpS1[\[ScriptL]]+ expT1[\[ScriptL]]=0       \
(or ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 StyleBox[" ",
  FontFamily->"Times New Roman",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["c", 
        RowBox[{"\[CapitalDelta]", ",", "\[ScriptL]"}]], 
       SuperscriptBox[
        SubscriptBox["q", 
         RowBox[{"\[CapitalDelta]", ",", "\[ScriptL]"}]], 
        RowBox[{"(", 
         RowBox[{"1", ",", "s"}], ")"}]]}], "+", 
      RowBox[{"2", 
       SubscriptBox["c", 
        RowBox[{"\[CapitalDelta]", ",", "0"}]], 
       SuperscriptBox[
        SubscriptBox["q", 
         RowBox[{"\[CapitalDelta]", ",", 
          RowBox[{
           RowBox[{"\[ScriptL]", "|", 
            RowBox[{"\[ScriptL]", "'"}]}], "=", "0"}]}]], 
        RowBox[{"(", 
         RowBox[{"1", ",", "t"}], ")"}]]}], "+", 
      RowBox[{"2", 
       SuperscriptBox[
        SubscriptBox["q", 
         RowBox[{
          RowBox[{"\[CapitalDelta]", "=", "0"}], ",", 
          RowBox[{
           RowBox[{"\[ScriptL]", "|", 
            RowBox[{"\[ScriptL]", "'"}]}], "=", "0"}]}]], 
        RowBox[{"(", 
         RowBox[{"1", ",", "t"}], ")"}]]}]}], "=", "0"}],
    FontWeight->"Bold"], TraditionalForm]],
  FontFamily->"Times New Roman",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 StyleBox[")    .... (4.21)",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]]
}], "Text",
 CellChangeTimes->{{3.6834766492037687`*^9, 3.683476677994444*^9}, {
  3.6885576441215854`*^9, 3.68855766832797*^9}, {3.6885642540482197`*^9, 
  3.6885644259910545`*^9}, {3.6885661505545263`*^9, 3.688566175841973*^9}}],

Cell[TextData[StyleBox["Solving above equations for \[ScriptL]=0 and 2 order \
by order in \[Epsilon].",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.683476734935173*^9, 3.683476755023079*^9}, 
   3.6885576754173756`*^9, {3.6885577219490366`*^9, 3.6885577252132235`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"expS2", "[", "2", "]"}], "+", 
         RowBox[{"2", 
          RowBox[{"expT2", "[", "2", "]"}]}]}], ",", "\[Epsilon]"}], "]"}], 
      "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"expS1", "[", "2", "]"}], "+", 
         RowBox[{"2", 
          RowBox[{"expT1", "[", "2", "]"}]}], "+", 
         RowBox[{"expId", "[", "2", "]"}]}], "/.", 
        RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], ")"}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"expS2", "[", "0", "]"}], "+", 
         RowBox[{"2", 
          RowBox[{"expT2", "[", "0", "]"}]}]}], ",", "\[Epsilon]"}], "]"}], 
      "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"expS1", "[", "0", "]"}], "+", 
         RowBox[{"2", 
          RowBox[{"expT1", "[", "0", "]"}]}], "+", 
         RowBox[{"expId", "[", "0", "]"}]}], "/.", 
        RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], ")"}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"expS2", "[", "2", "]"}], "+", 
         RowBox[{"2", 
          RowBox[{"expT2", "[", "2", "]"}]}]}], ",", 
        SuperscriptBox["\[Epsilon]", "2"]}], "]"}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"expS1", "[", "2", "]"}], "+", 
         RowBox[{"2", 
          RowBox[{"expT1", "[", "2", "]"}]}], "+", 
         RowBox[{"expId", "[", "2", "]"}]}], ",", "\[Epsilon]"}], "]"}], 
      "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"expS2", "[", "0", "]"}], "+", 
         RowBox[{"2", 
          RowBox[{"expT2", "[", "0", "]"}]}]}], ",", 
        SuperscriptBox["\[Epsilon]", "2"]}], "]"}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"expS1", "[", "0", "]"}], "+", 
         RowBox[{"2", 
          RowBox[{"expT1", "[", "0", "]"}]}], "+", 
         RowBox[{"expId", "[", "0", "]"}]}], ",", "\[Epsilon]"}], "]"}], 
      "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"expS2", "[", "2", "]"}], "+", 
         RowBox[{"2", 
          RowBox[{"expT2", "[", "2", "]"}]}]}], ",", 
        SuperscriptBox["\[Epsilon]", "3"]}], "]"}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"expS1", "[", "0", "]"}], "+", 
         RowBox[{"2", 
          RowBox[{"expT1", "[", "0", "]"}]}], "+", 
         RowBox[{"expId", "[", "0", "]"}]}], ",", 
        SuperscriptBox["\[Epsilon]", "2"]}], "]"}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"expS1", "[", "2", "]"}], "+", 
         RowBox[{"2", 
          RowBox[{"expT1", "[", "2", "]"}]}], "+", 
         RowBox[{"expId", "[", "2", "]"}]}], ",", 
        SuperscriptBox["\[Epsilon]", "2"]}], "]"}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"expS1", "[", "2", "]"}], "+", 
         RowBox[{"2", 
          RowBox[{"expT1", "[", "2", "]"}]}], "+", 
         RowBox[{"expId", "[", "2", "]"}]}], ",", 
        SuperscriptBox["\[Epsilon]", "3"]}], "]"}], "\[Equal]", "0"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Delta]\[Phi]1", ",", "C20", ",", "\[Delta]01", ",", "C00", ",", 
      "\[Delta]\[Phi]2", ",", "C21", ",", "\[Delta]02", ",", "C01", ",", 
      "\[Delta]\[Phi]3", ",", "C02", ",", "C22", ",", "C23"}], "}"}]}], "]"}],
   "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.681324116964675*^9, 3.681324467746468*^9}, {
  3.681324532121317*^9, 3.681324612434931*^9}, {3.6813246704782453`*^9, 
  3.681324693930368*^9}, {3.681324849699415*^9, 3.681324859539297*^9}, {
  3.6813248901754885`*^9, 3.681325096311714*^9}, {3.6874501420308294`*^9, 
  3.6874501945674562`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"C02", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["34", "81"]}]}], ",", 
     RowBox[{"C23", "\[Rule]", 
      FractionBox["451", "52488"]}], ",", 
     RowBox[{"C22", "\[Rule]", 
      FractionBox["37", "486"]}], ",", 
     RowBox[{"\[Delta]\[Phi]3", "\[Rule]", 
      FractionBox["109", "11664"]}], ",", 
     RowBox[{"\[Delta]02", "\[Rule]", 
      FractionBox["19", "162"]}], ",", 
     RowBox[{"C21", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["11", "36"]}]}], ",", 
     RowBox[{"C01", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["2", "3"]}]}], ",", 
     RowBox[{"\[Delta]\[Phi]2", "\[Rule]", 
      FractionBox["1", "108"]}], ",", 
     RowBox[{"C20", "\[Rule]", 
      FractionBox["1", "3"]}], ",", 
     RowBox[{"C00", "\[Rule]", "2"}], ",", 
     RowBox[{"\[Delta]01", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["2", "3"]}]}], ",", 
     RowBox[{"\[Delta]\[Phi]1", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["1", "2"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"C02", "\[Rule]", "0"}], ",", 
     RowBox[{"C23", "\[Rule]", 
      FractionBox["1", "1296"]}], ",", 
     RowBox[{"C22", "\[Rule]", 
      FractionBox["7", "108"]}], ",", 
     RowBox[{"\[Delta]\[Phi]3", "\[Rule]", "0"}], ",", 
     RowBox[{"\[Delta]02", "\[Rule]", "0"}], ",", 
     RowBox[{"C21", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["11", "36"]}]}], ",", 
     RowBox[{"C01", "\[Rule]", "0"}], ",", 
     RowBox[{"\[Delta]\[Phi]2", "\[Rule]", "0"}], ",", 
     RowBox[{"C20", "\[Rule]", 
      FractionBox["1", "3"]}], ",", 
     RowBox[{"C00", "\[Rule]", "2"}], ",", 
     RowBox[{"\[Delta]01", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"\[Delta]\[Phi]1", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["1", "2"]}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6813250980506725`*^9, 3.6839875828030853`*^9}]
}, Open  ]],

Cell[TextData[{
 StyleBox["One set of solution is for free theory .... the other set is for ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Phi]", "4"], " ", "in", " ", "d"}], "=", 
    RowBox[{"4", "-", "\[Epsilon]"}]}], TraditionalForm]],
  FontFamily->"Times New Roman",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 StyleBox[" dimension.",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]]
}], "Text",
 CellChangeTimes->{{3.6885644393108163`*^9, 3.6885644663263617`*^9}}],

Cell["", "PageBreak",
 PageBreakBelow->True]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Here we find the anomalous dimension and OPE \
coefficient for a general spin (taking \[ScriptL]=6) using the above \
information.",
 FontSize->24]], "Title",
 CellChangeTimes->{3.688557954728346*^9}],

Cell[CellGroupData[{

Cell["s channel", "Section",
 CellChangeTimes->{{3.687453022578798*^9, 3.687453024935502*^9}, {
  3.688557862855091*^9, 3.6885578683084025`*^9}}],

Cell[TextData[StyleBox["Expanding qs2[6] in \[Epsilon] and storing the \
expression in the variable expS2[\[ScriptL]=6] below.    ....eq (5.23) fro \
\[ScriptL]=6",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.6874503193065195`*^9, 3.687450354580048*^9}, {
  3.6874504595684195`*^9, 3.687450460116172*^9}, {3.6885578854393826`*^9, 
  3.6885578895886197`*^9}, {3.6885660250433483`*^9, 3.688566049515748*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"expS2", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"C6", " ", 
         RowBox[{"qs2", "[", "\[ScriptL]", "]"}]}], "//.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[ScriptL]", "\[Rule]", "6"}], ",", 
          RowBox[{"C6", "\[Rule]", 
           RowBox[{"C60", "+", 
            RowBox[{"\[Epsilon]", " ", "C61"}], " ", "+", 
            RowBox[{
             SuperscriptBox["\[Epsilon]", "2"], "C62"}], "+", 
            RowBox[{
             SuperscriptBox["\[Epsilon]", "3"], "C63"}]}]}], ",", 
          RowBox[{"h", "\[Rule]", 
           RowBox[{"d", "/", "2"}]}], ",", 
          RowBox[{"d", "\[Rule]", 
           RowBox[{"4", "-", "\[Epsilon]"}]}], ",", 
          RowBox[{"\[CapitalDelta]", "\[Rule]", 
           RowBox[{"d", "-", "2", "+", "\[ScriptL]", "+", 
            RowBox[{"\[Delta]1", " ", "\[Epsilon]"}], "+", 
            RowBox[{"\[Delta]2", " ", 
             SuperscriptBox["\[Epsilon]", "2"]}], "+", 
            RowBox[{"\[Delta]3", " ", 
             SuperscriptBox["\[Epsilon]", "3"]}]}]}], ",", 
          RowBox[{"\[CapitalDelta]\[Phi]", "\[Rule]", 
           RowBox[{"1", "+", 
            RowBox[{"\[Epsilon]", " ", "\[Delta]\[Phi]1"}], "+", 
            RowBox[{
             SuperscriptBox["\[Epsilon]", "2"], "\[Delta]\[Phi]2"}], "+", 
            RowBox[{
             SuperscriptBox["\[Epsilon]", "3"], "\[Delta]\[Phi]3"}]}]}]}], 
         "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
     "FullSimplify"}], "//", "Normal"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6854310885572124`*^9, 3.6854311777205906`*^9}, {
  3.687450277560025*^9, 3.687450284797575*^9}, {3.6874503574868326`*^9, 
  3.687450357527855*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["77077", "640"], " ", "C60", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Delta]1", "-", 
     RowBox[{"2", " ", "\[Delta]\[Phi]1"}]}], ")"}], " ", "\[Epsilon]"}], "+", 
  RowBox[{
   FractionBox["1", "23040"], 
   RowBox[{"77", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"36036", " ", "C61", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Delta]1", "-", 
         RowBox[{"2", " ", "\[Delta]\[Phi]1"}]}], ")"}]}], "+", 
      RowBox[{"C60", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "35435"}], " ", 
          SuperscriptBox["\[Delta]1", "2"]}], "+", 
         RowBox[{"36036", " ", "\[Delta]2"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Delta]\[Phi]1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"35435", "+", 
            RowBox[{"6006", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"12", " ", "EulerGamma"}]}], ")"}], " ", 
             "\[Delta]\[Phi]1"}]}], ")"}]}], "+", 
         RowBox[{"\[Delta]1", " ", 
          RowBox[{"(", 
           RowBox[{"70870", "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"8108", "+", 
               RowBox[{"9009", " ", "EulerGamma"}]}], ")"}], " ", 
             "\[Delta]\[Phi]1"}]}], ")"}]}], "-", 
         RowBox[{"72072", " ", "\[Delta]\[Phi]2"}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}]}], "+", 
  RowBox[{
   FractionBox["1", "41472000"], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"138600", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"36036", " ", "C62", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Delta]1", "-", 
            RowBox[{"2", " ", "\[Delta]\[Phi]1"}]}], ")"}]}], "+", 
         RowBox[{"C61", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "35435"}], " ", 
             SuperscriptBox["\[Delta]1", "2"]}], "+", 
            RowBox[{"36036", " ", "\[Delta]2"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[Delta]\[Phi]1"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"35435", "+", 
               RowBox[{"6006", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"12", " ", "EulerGamma"}]}], ")"}], " ", 
                "\[Delta]\[Phi]1"}]}], ")"}]}], "+", 
            RowBox[{"\[Delta]1", " ", 
             RowBox[{"(", 
              RowBox[{"70870", "+", 
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{"8108", "+", 
                  RowBox[{"9009", " ", "EulerGamma"}]}], ")"}], " ", 
                "\[Delta]\[Phi]1"}]}], ")"}]}], "-", 
            RowBox[{"72072", " ", "\[Delta]\[Phi]2"}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"C60", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "187496783"}], "+", 
         RowBox[{"152812133", " ", 
          SuperscriptBox["\[Delta]1", "3"]}], "+", 
         RowBox[{"4994589600", " ", "\[Delta]3"}], "+", 
         RowBox[{"7753691768", " ", "\[Delta]\[Phi]1"}], "-", 
         RowBox[{"9822582000", " ", "EulerGamma", " ", "\[Delta]\[Phi]1"}], 
         "+", 
         RowBox[{
          SuperscriptBox["\[Delta]1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "493121049"}], "+", 
            RowBox[{"304", " ", 
             RowBox[{"(", 
              RowBox[{"25961942", "-", 
               RowBox[{"32311125", " ", "EulerGamma"}]}], ")"}], " ", 
             "\[Delta]\[Phi]1"}]}], ")"}]}], "-", 
         RowBox[{"8990150400", " ", "\[Delta]\[Phi]2"}], "+", 
         RowBox[{"\[Delta]1", " ", 
          RowBox[{"(", 
           RowBox[{"527805699", "-", 
            RowBox[{"9822582000", " ", "\[Delta]2"}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1955765267"}], "+", 
               RowBox[{"2455645500", " ", "EulerGamma"}]}], ")"}], " ", 
             "\[Delta]\[Phi]1"}], "+", 
            RowBox[{"462", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "51011921"}], "+", 
               RowBox[{"2400", " ", "EulerGamma", " ", 
                RowBox[{"(", 
                 RowBox[{"16216", "+", 
                  RowBox[{"9009", " ", "EulerGamma"}]}], ")"}]}]}], ")"}], 
             " ", 
             SuperscriptBox["\[Delta]\[Phi]1", "2"]}], "+", 
            RowBox[{"1108800", " ", 
             RowBox[{"(", 
              RowBox[{"8108", "+", 
               RowBox[{"9009", " ", "EulerGamma"}]}], ")"}], " ", 
             "\[Delta]\[Phi]2"}]}], ")"}]}], "+", 
         RowBox[{"462", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"600", " ", "\[Delta]2", " ", 
             RowBox[{"(", 
              RowBox[{"35435", "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"8108", "+", 
                  RowBox[{"9009", " ", "EulerGamma"}]}], ")"}], " ", 
                "\[Delta]\[Phi]1"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Delta]\[Phi]1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"50711621", "+", 
               RowBox[{"31045014", " ", "\[Delta]\[Phi]1"}], "+", 
               RowBox[{"2400", " ", "EulerGamma", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "16216"}], "+", 
                  RowBox[{"3003", " ", "\[Delta]\[Phi]1"}], "-", 
                  RowBox[{"9009", " ", 
                   RowBox[{"(", 
                    RowBox[{"EulerGamma", "+", 
                    RowBox[{
                    "2", " ", "EulerGamma", " ", "\[Delta]\[Phi]1"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"7207200", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "EulerGamma"}], "-", "\[Delta]\[Phi]1", "+", 
               RowBox[{"12", " ", "EulerGamma", " ", "\[Delta]\[Phi]1"}]}], 
              ")"}], " ", "\[Delta]\[Phi]2"}]}], ")"}]}], "-", 
         RowBox[{"9989179200", " ", "\[Delta]\[Phi]3"}]}], ")"}]}]}], ")"}], 
    " ", 
    SuperscriptBox["\[Epsilon]", "3"]}]}]}]], "Output",
 CellChangeTimes->{{3.6854311188566628`*^9, 3.685431145598857*^9}, 
   3.6854311817218113`*^9}]
}, Open  ]],

Cell[TextData[StyleBox["Expanding the derivative qs1[6].    ....eq (5.24) fro \
\[ScriptL]=6",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.6831519610129876`*^9, 3.6831519646022205`*^9}, {
  3.6854312802476234`*^9, 3.6854312808880405`*^9}, {3.6874504692071095`*^9, 
  3.687450469683449*^9}, {3.687452146473012*^9, 3.6874521468682785`*^9}, {
  3.6885578982881174`*^9, 3.6885579037804317`*^9}, {3.688566054235018*^9, 
  3.6885660582672486`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"expS1", "[", "6", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"C6", "   ", 
        RowBox[{"qs1", "[", "\[ScriptL]", "]"}]}], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[ScriptL]", "\[Rule]", "6"}], ",", 
         RowBox[{"C6", "\[Rule]", 
          RowBox[{"C60", "+", 
           RowBox[{"\[Epsilon]", " ", "C61"}], " ", "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], "C62"}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "3"], "C63"}]}]}], ",", 
         RowBox[{"h", "\[Rule]", 
          RowBox[{"d", "/", "2"}]}], ",", 
         RowBox[{"d", "\[Rule]", 
          RowBox[{"4", "-", "\[Epsilon]"}]}], ",", 
         RowBox[{"\[CapitalDelta]", "\[Rule]", 
          RowBox[{"d", "-", "2", "+", "\[ScriptL]", "+", 
           RowBox[{"\[Delta]1", " ", "\[Epsilon]"}], "+", 
           RowBox[{"\[Delta]2", " ", 
            SuperscriptBox["\[Epsilon]", "2"]}], "+", 
           RowBox[{"\[Delta]3", " ", 
            SuperscriptBox["\[Epsilon]", "3"]}]}]}], ",", 
         RowBox[{"\[CapitalDelta]\[Phi]", "\[Rule]", 
          RowBox[{"1", "+", 
           RowBox[{"\[Epsilon]", " ", "\[Delta]\[Phi]1"}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], "\[Delta]\[Phi]2"}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "3"], "\[Delta]\[Phi]3"}]}]}]}], 
        "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}], "//", "Normal"}]}]], "Input",
 CellChangeTimes->{
  3.6813168717383585`*^9, {3.681316908026225*^9, 3.681316911562395*^9}, {
   3.681317527063895*^9, 3.6813175275483456`*^9}, {3.6831518127599*^9, 
   3.6831518146628237`*^9}, {3.6831518665054626`*^9, 3.68315188958947*^9}, {
   3.683151940738082*^9, 3.6831519421311398`*^9}, {3.685431296338373*^9, 
   3.685431320806487*^9}, {3.687450471959412*^9, 3.687450482078718*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"77077", " ", "C60"}], "320"], "+", 
  FractionBox[
   RowBox[{"77", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"18018", " ", "C61"}], "-", 
      RowBox[{"19219", " ", "C60", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Delta]1"}], ")"}]}], "+", 
      RowBox[{
      "36036", " ", "C60", " ", "EulerGamma", " ", "\[Delta]\[Phi]1"}]}], 
     ")"}], " ", "\[Epsilon]"}], "5760"], "+", 
  RowBox[{
   FractionBox["1", "20736000"], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"277200", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"18018", " ", "C62"}], "-", 
         RowBox[{"19219", " ", "C61", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Delta]1"}], ")"}]}], "+", 
         RowBox[{
         "36036", " ", "C61", " ", "EulerGamma", " ", "\[Delta]\[Phi]1"}]}], 
        ")"}]}], "+", 
      RowBox[{"C60", " ", 
       RowBox[{"(", 
        RowBox[{"596771033", "+", 
         RowBox[{"596771033", " ", 
          SuperscriptBox["\[Delta]1", "2"]}], "-", 
         RowBox[{"5327506800", " ", "\[Delta]2"}], "-", 
         RowBox[{"2", " ", "\[Delta]1", " ", 
          RowBox[{"(", 
           RowBox[{"596771033", "+", 
            RowBox[{"693", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5374369"}], "+", 
               RowBox[{"7687600", " ", "EulerGamma"}]}], ")"}], " ", 
             "\[Delta]\[Phi]1"}]}], ")"}]}], "+", 
         RowBox[{"1386", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Delta]\[Phi]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "5374369"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Delta]\[Phi]1"}], ")"}]}], "+", 
               RowBox[{"400", " ", "EulerGamma", " ", 
                RowBox[{"(", 
                 RowBox[{"19219", "+", 
                  RowBox[{
                  "18018", " ", "EulerGamma", " ", "\[Delta]\[Phi]1"}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"7207200", " ", "EulerGamma", " ", "\[Delta]\[Phi]2"}]}], 
           ")"}]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}]}], "+", 
  RowBox[{
   FractionBox["1", "2488320000"], 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"120", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"277200", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"18018", " ", "C63"}], "-", 
            RowBox[{"19219", " ", "C62", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Delta]1"}], ")"}]}], "+", 
            RowBox[{
            "36036", " ", "C62", " ", "EulerGamma", " ", 
             "\[Delta]\[Phi]1"}]}], ")"}]}], "+", 
         RowBox[{"C61", " ", 
          RowBox[{"(", 
           RowBox[{"596771033", "+", 
            RowBox[{"596771033", " ", 
             SuperscriptBox["\[Delta]1", "2"]}], "-", 
            RowBox[{"5327506800", " ", "\[Delta]2"}], "-", 
            RowBox[{"2", " ", "\[Delta]1", " ", 
             RowBox[{"(", 
              RowBox[{"596771033", "+", 
               RowBox[{"693", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5374369"}], "+", 
                  RowBox[{"7687600", " ", "EulerGamma"}]}], ")"}], " ", 
                "\[Delta]\[Phi]1"}]}], ")"}]}], "+", 
            RowBox[{"1386", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Delta]\[Phi]1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "5374369"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "\[Delta]\[Phi]1"}], ")"}]}], "+", 
                  RowBox[{"400", " ", "EulerGamma", " ", 
                   RowBox[{"(", 
                    RowBox[{"19219", "+", 
                    RowBox[{
                    "18018", " ", "EulerGamma", " ", "\[Delta]\[Phi]1"}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{
               "7207200", " ", "EulerGamma", " ", "\[Delta]\[Phi]2"}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"C60", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "288485538199"}], "-", 
         RowBox[{"143225047920", " ", "\[Delta]2"}], "-", 
         RowBox[{"639300816000", " ", "\[Delta]3"}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "99457505147"}], "+", 
            RowBox[{"23870841320", " ", "EulerGamma"}]}], ")"}], " ", 
          "\[Delta]\[Phi]1"}], "-", 
         RowBox[{"893865052080", " ", "\[Delta]\[Phi]2"}], "+", 
         RowBox[{"1848", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"90", " ", 
             RowBox[{"(", 
              RowBox[{"5374369", "-", 
               RowBox[{"7687600", " ", "EulerGamma"}]}], ")"}], " ", 
             "\[Delta]2", " ", "\[Delta]\[Phi]1"}], "+", 
            RowBox[{"180180", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5369"}], "+", 
               RowBox[{"7200", " ", 
                SuperscriptBox["EulerGamma", "2"]}]}], ")"}], " ", 
             "\[Delta]\[Phi]1", " ", "\[Delta]\[Phi]2"}], "+", 
            RowBox[{"36000", " ", "EulerGamma", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"19219", " ", "\[Delta]\[Phi]2"}], "+", 
               RowBox[{"18018", " ", "\[Delta]\[Phi]3"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Delta]\[Phi]1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"256146254", "+", 
               RowBox[{"180", " ", "EulerGamma", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5374369"}], "+", 
                  RowBox[{"3843800", " ", "EulerGamma"}]}], ")"}]}], "-", 
               RowBox[{"324324000", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"9009", " ", 
             SuperscriptBox["\[Delta]\[Phi]1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"85701", "-", 
               RowBox[{"107380", " ", "EulerGamma"}], "+", 
               RowBox[{"48000", " ", 
                SuperscriptBox["EulerGamma", "3"]}], "-", 
               RowBox[{"48000", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Delta]1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"466836089578", "-", 
            RowBox[{"299675376000", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"149837688000", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"12", " ", "\[Delta]1", " ", 
          RowBox[{"(", 
           RowBox[{"86983930498", "+", 
            RowBox[{"11935420660", " ", "\[Delta]2"}], "+", 
            RowBox[{"158907688940", " ", "\[Delta]\[Phi]1"}], "-", 
            RowBox[{
            "23870841320", " ", "EulerGamma", " ", "\[Delta]\[Phi]1"}], "-", 
            RowBox[{"77", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "259787801"}], "+", 
               RowBox[{"360", " ", "EulerGamma", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5374369"}], "+", 
                  RowBox[{"3843800", " ", "EulerGamma"}]}], ")"}]}]}], ")"}], 
             " ", 
             SuperscriptBox["\[Delta]\[Phi]1", "2"]}], "-", 
            RowBox[{"13860", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5374369"}], "+", 
               RowBox[{"7687600", " ", "EulerGamma"}]}], ")"}], " ", 
             "\[Delta]\[Phi]2"}], "-", 
            RowBox[{"49945896000", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Delta]\[Phi]1"}], ")"}], " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Delta]1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "407385905785"}], "-", 
            RowBox[{"436715745466", " ", "\[Delta]\[Phi]1"}], "+", 
            RowBox[{
            "47741682640", " ", "EulerGamma", " ", "\[Delta]\[Phi]1"}], "+", 
            RowBox[{"49945896000", " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"4", " ", "\[Delta]\[Phi]1"}]}], ")"}], " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.6813168723691382`*^9, 3.681316913646311*^9, 3.681317530783083*^9, {
   3.6831518632649727`*^9, 3.683151899310172*^9}, 3.683151942567354*^9, 
   3.6854313159290857`*^9, 3.6854313537958884`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Disconnected part", "Section",
 CellChangeTimes->{{3.68855827576359*^9, 3.6885582797056336`*^9}}],

Cell[TextData[StyleBox["Expanding and storing the disconnected part.    \
....eq (5.25) fro \[ScriptL]=6",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.6874505274688168`*^9, 3.687450541941122*^9}, {
  3.688558026910474*^9, 3.6885580330358243`*^9}, {3.6885660702509336`*^9, 
  3.688566075715246*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"expId", "[", "6", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"1", "-", "ell"}]], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"ell", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "]"}]}], 
         RowBox[{
          RowBox[{"ell", "!"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"ell", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}]]}], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ell", "\[Rule]", "6"}], ",", 
         RowBox[{"d", "\[Rule]", 
          RowBox[{"4", "-", "\[Epsilon]"}]}], ",", 
         RowBox[{"\[CapitalDelta]\[Phi]", "\[Rule]", 
          RowBox[{"1", "+", 
           RowBox[{"\[Epsilon]", " ", "\[Delta]\[Phi]1"}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], "\[Delta]\[Phi]2"}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "3"], "\[Delta]\[Phi]3"}]}]}], ",", 
         RowBox[{"h", "\[Rule]", 
          RowBox[{"d", "/", "2"}]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}], "//", "Normal"}]}]], "Input",
 CellChangeTimes->{{3.681320925342901*^9, 3.681320931656925*^9}, 
   3.6813247771553726`*^9, {3.6854374548224983`*^9, 3.685437455556297*^9}, 
   3.6874505164746337`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1001", "1920"]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"263111", "+", 
      RowBox[{"360360", " ", "EulerGamma"}]}], ")"}], " ", "\[Delta]\[Phi]1", 
    " ", "\[Epsilon]"}], "345600"], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"6315757", "-", 
         RowBox[{"120", " ", "EulerGamma", " ", 
          RowBox[{"(", 
           RowBox[{"263111", "+", 
            RowBox[{"180180", " ", "EulerGamma"}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["\[Delta]\[Phi]1", "2"]}], "-", 
      RowBox[{"60", " ", 
       RowBox[{"(", 
        RowBox[{"263111", "+", 
         RowBox[{"360360", " ", "EulerGamma"}]}], ")"}], " ", 
       "\[Delta]\[Phi]2"}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], "20736000"], "+", 
  RowBox[{
   FractionBox["1", "1244160000"], 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "120"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6315757"}], "+", 
         RowBox[{"120", " ", "EulerGamma", " ", 
          RowBox[{"(", 
           RowBox[{"263111", "+", 
            RowBox[{"180180", " ", "EulerGamma"}]}], ")"}]}]}], ")"}], " ", 
       "\[Delta]\[Phi]1", " ", "\[Delta]\[Phi]2"}], "-", 
      RowBox[{"3600", " ", 
       RowBox[{"(", 
        RowBox[{"263111", "+", 
         RowBox[{"360360", " ", "EulerGamma"}]}], ")"}], " ", 
       "\[Delta]\[Phi]3"}], "+", 
      RowBox[{
       SuperscriptBox["\[Delta]\[Phi]1", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "333147059"}], "-", 
         RowBox[{"120", " ", "EulerGamma", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6315757"}], "+", 
            RowBox[{"60", " ", "EulerGamma", " ", 
             RowBox[{"(", 
              RowBox[{"263111", "+", 
               RowBox[{"120120", " ", "EulerGamma"}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{"864864000", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.6813209259024644`*^9, 3.6813209319823637`*^9}, 
   3.6813247804147654`*^9, 3.6854374573262887`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["t (=u) channel", "Section",
 CellChangeTimes->{{3.688558040687262*^9, 3.68855804676361*^9}}],

Cell[TextData[StyleBox["from (D.10)  (multiplied with normalization from \
(C.7))",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.688565988428254*^9, 3.6885660051952133`*^9}, {
  3.688578863202276*^9, 3.6885788644922943`*^9}, {3.6886208404304056`*^9, 
  3.6886208473073277`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[ScriptL]1", "=", "0"}], ";", 
  RowBox[{"\[ScriptL]", "=", "6"}], ";", 
  RowBox[{"T6", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"\[Kappa]", "[", 
      RowBox[{"s", ",", "\[ScriptL]"}], "]"}], 
     RowBox[{"-", "1"}]], 
    RowBox[{"norml", "[", "\[ScriptL]1", "]"}], 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "-", "h", "+", 
          "\[ScriptL]1", "+", "\[Nu]"}], "2"], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "-", "h", "+", 
          "\[ScriptL]1", "-", "\[Nu]"}], "2"], "]"}], "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Nu]", "2"], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]", "-", "h"}], ")"}], "2"]}], ")"}], 
      RowBox[{"Gamma", "[", "\[Nu]", "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "\[Nu]"}], "]"}], 
      RowBox[{"pc", "[", 
       RowBox[{
        RowBox[{"h", "+", "\[Nu]", "-", "1"}], ",", "\[ScriptL]1"}], "]"}], 
      RowBox[{"pc", "[", 
       RowBox[{
        RowBox[{"h", "-", "\[Nu]", "-", "1"}], ",", "\[ScriptL]1"}], "]"}]}]], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{"h", "+", "\[Nu]", "+", "\[ScriptL]1"}], "2"], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{"h", "-", "\[Nu]", "+", "\[ScriptL]1"}], "2"], "]"}], "2"]}],
      ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{
             "\[ScriptL]1", "-", "k", "-", "\[Alpha]", "-", "\[Beta]"}]], " ", 
            SuperscriptBox["2", 
             RowBox[{"-", "\[ScriptL]1"}]], " ", 
            RowBox[{"Binomial", "[", 
             RowBox[{
              RowBox[{"\[ScriptL]1", "-", 
               RowBox[{"2", " ", "k"}]}], ",", "m"}], "]"}], " ", 
            RowBox[{"Binomial", "[", 
             RowBox[{
              RowBox[{"\[ScriptL]1", "-", 
               RowBox[{"2", " ", "k"}], "-", "m"}], ",", "\[Beta]"}], "]"}], 
            " ", 
            RowBox[{"Binomial", "[", 
             RowBox[{"m", ",", "\[Alpha]"}], "]"}], " ", 
            RowBox[{"\[ScriptL]1", "!"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[ScriptL]1", "+", "h", "-", "k"}], 
             "]"}], "  ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
             "m", "-", "s", "-", "\[Alpha]", "+", "\[CapitalDelta]\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"\[ScriptL]1", "-", 
              RowBox[{"2", " ", "k"}], "-", "m", "-", "s", "-", "\[Beta]", 
              "+", "\[CapitalDelta]\[Phi]"}], "]"}]}], " ", ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[ScriptL]1", "-", 
               RowBox[{"2", " ", "k"}]}], ")"}], "!"}], " ", 
            RowBox[{"k", "!"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[ScriptL]1", "+", "h"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", "s"}], "+", "\[CapitalDelta]\[Phi]"}], "]"}], 
             "2"], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["\[ScriptL]1", "2"]}], "+", "k", "+", "m", "+", 
              FractionBox[
               RowBox[{"h", "-", "\[Nu]"}], "2"]}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"\[ScriptL]1", "+", "h", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"k", "+", "m"}], ")"}]}], "-", "\[Nu]"}], ")"}]}], 
             "]"}], "  ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"\[ScriptL]1", "+", "h", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"k", "+", "m", "-", "\[Alpha]", "+", "\[Beta]"}], 
                  ")"}]}], "+", "\[Nu]"}], ")"}]}], "]"}], "  ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["\[ScriptL]1", "2"]}], "+", "k", "+", "m", "-", 
              "\[Alpha]", "+", "\[Beta]", "+", 
              FractionBox[
               RowBox[{"h", "+", "\[Nu]"}], "2"]}], "]"}]}], ")"}]}], 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"\[ScriptL]", "-", "q"}]], " ", 
           SuperscriptBox["2", "\[ScriptL]"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "\[ScriptL]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{"\[ScriptL]", "+", "s"}], "]"}], "2"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[ScriptL]", "+", "q", "+", 
             RowBox[{"2", " ", "s"}]}], "]"}], " "}], 
          RowBox[{" ", 
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "+", "\[ScriptL]", "-", "q"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              RowBox[{"q", "+", "s"}], "]"}], "2"], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[ScriptL]"}], "+", 
              RowBox[{"2", " ", "s"}]}], "]"}], " "}]}]], 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"q", "!"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{"q", "-", "\[ScriptL]1", "+", "h", "+", 
               RowBox[{"2", " ", "k"}], "+", 
               RowBox[{"2", " ", "s"}], "+", "\[Alpha]", "+", "\[Beta]", "-", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"q", "-", 
             FractionBox["\[ScriptL]1", "2"], "+", 
             FractionBox["h", "2"], "+", "k", "+", "s", "+", "\[Alpha]", "-", 
             "\[CapitalDelta]\[Phi]", "-", 
             FractionBox["\[Nu]", "2"]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["\[ScriptL]1", "2"]}], "+", 
             FractionBox["h", "2"], "+", "k", "+", "s", "+", "\[Beta]", "-", 
             "\[CapitalDelta]\[Phi]", "-", 
             FractionBox["\[Nu]", "2"]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["\[ScriptL]1", "2"]}], "+", 
             FractionBox["h", "2"], "+", "k", "+", "s", "+", "\[Beta]", "-", 
             "\[CapitalDelta]\[Phi]", "+", 
             FractionBox["\[Nu]", "2"]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "\[ScriptL]1"}], "+", "h", "+", 
                RowBox[{"2", " ", "k"}], "+", 
                RowBox[{"2", " ", "s"}], "+", 
                RowBox[{"2", " ", "\[Alpha]"}], "-", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", "\[Nu]"}], 
               ")"}]}], "+", "q"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "q"}], ",", 
               RowBox[{"-", "\[Alpha]"}], ",", 
               RowBox[{"1", "-", 
                RowBox[{"2", "k"}], "-", "q", "-", 
                RowBox[{"2", "s"}], "-", "\[Alpha]", "-", "\[Beta]", "+", 
                RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "-", "h", "+", 
                "\[ScriptL]1"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
               "1", "-", "k", "-", "q", "-", "s", "-", "\[Alpha]", "-", 
                FractionBox[
                 RowBox[{"h", "-", "\[ScriptL]1", "+", "\[Nu]"}], "2"], "+", 
                "\[CapitalDelta]\[Phi]"}], ",", 
               RowBox[{
               "1", "-", "k", "-", "q", "-", "s", "-", "\[Alpha]", "-", 
                FractionBox[
                 RowBox[{"h", "-", "\[ScriptL]1", "-", "\[Nu]"}], "2"], "+", 
                "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", "1"}], "]"}]}], 
          ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", 
          RowBox[{"Floor", "[", 
           RowBox[{"\[ScriptL]1", "/", "2"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", 
          RowBox[{"\[ScriptL]1", "-", 
           RowBox[{"2", "k"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "0", ",", "m"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Beta]", ",", "0", ",", 
          RowBox[{"\[ScriptL]1", "-", 
           RowBox[{"2", "k"}], "-", "m"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "\[ScriptL]"}], "}"}]}], "]"}], "//", 
      "Simplify"}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"\[ScriptL]1", ",", "\[ScriptL]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6854359266948223`*^9, 3.685435927138732*^9}, {
  3.685436007139087*^9, 3.685436008056572*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"11", "+", 
      RowBox[{"2", " ", "s"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"11", "+", 
       RowBox[{"2", " ", "s"}]}], "]"}], "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "-", "h", "+", "\[CapitalDelta]"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "h"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "-", "\[Nu]"}], ")"}]}],
       "]"}], "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["h", "2"], "+", "s", "-", "\[CapitalDelta]\[Phi]", "-", 
      FractionBox["\[Nu]", "2"]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"h", "+", 
        RowBox[{"2", " ", "s"}], "-", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", "\[Nu]"}], ")"}]}], 
     "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "s"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "s"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["h", "2"], "+", "s", "-", "\[CapitalDelta]\[Phi]", "-", 
          FractionBox["\[Nu]", "2"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"h", "+", 
            RowBox[{"2", " ", "s"}], "-", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", "\[Nu]"}], 
           ")"}]}], "]"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Gamma", "[", "s", "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "s"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"h", "+", 
          RowBox[{"2", " ", "s"}], "-", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "s"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"6", "+", 
          RowBox[{"2", " ", "s"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", 
          FractionBox["h", "2"], "+", "s", "-", "\[CapitalDelta]\[Phi]", "-", 
          FractionBox["\[Nu]", "2"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "h", "+", 
            RowBox[{"2", " ", "s"}], "-", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", "\[Nu]"}], 
           ")"}]}], "]"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "s"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "s"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "h", "+", 
          RowBox[{"2", " ", "s"}], "-", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{"15", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "s"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "s"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", 
          FractionBox["h", "2"], "+", "s", "-", "\[CapitalDelta]\[Phi]", "-", 
          FractionBox["\[Nu]", "2"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "h", "+", 
            RowBox[{"2", " ", "s"}], "-", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", "\[Nu]"}], 
           ")"}]}], "]"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "+", "s"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "s"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", "h", "+", 
          RowBox[{"2", " ", "s"}], "-", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{"20", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "s"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"8", "+", 
          RowBox[{"2", " ", "s"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "+", 
          FractionBox["h", "2"], "+", "s", "-", "\[CapitalDelta]\[Phi]", "-", 
          FractionBox["\[Nu]", "2"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "h", "+", 
            RowBox[{"2", " ", "s"}], "-", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", "\[Nu]"}], 
           ")"}]}], "]"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"3", "+", "s"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "s"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "+", "h", "+", 
          RowBox[{"2", " ", "s"}], "-", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{"15", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "s"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "s"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"4", "+", 
          FractionBox["h", "2"], "+", "s", "-", "\[CapitalDelta]\[Phi]", "-", 
          FractionBox["\[Nu]", "2"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", "h", "+", 
            RowBox[{"2", " ", "s"}], "-", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", "\[Nu]"}], 
           ")"}]}], "]"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"4", "+", "s"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "s"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"4", "+", "h", "+", 
          RowBox[{"2", " ", "s"}], "-", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "s"}], ")"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "s"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"5", "+", 
          FractionBox["h", "2"], "+", "s", "-", "\[CapitalDelta]\[Phi]", "-", 
          FractionBox["\[Nu]", "2"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"10", "+", "h", "+", 
            RowBox[{"2", " ", "s"}], "-", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", "\[Nu]"}], 
           ")"}]}], "]"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"5", "+", "s"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "s"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"5", "+", "h", "+", 
          RowBox[{"2", " ", "s"}], "-", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"6", "+", 
          FractionBox["h", "2"], "+", "s", "-", "\[CapitalDelta]\[Phi]", "-", 
          FractionBox["\[Nu]", "2"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"12", "+", "h", "+", 
            RowBox[{"2", " ", "s"}], "-", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", "\[Nu]"}], 
           ")"}]}], "]"}]}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"6", "+", "h", "+", 
         RowBox[{"2", " ", "s"}], "-", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "h"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", "\[Nu]"}], ")"}]}],
       "]"}], "2"]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"46080", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "h"}], "+", "\[CapitalDelta]"}], ")"}], "2"]}], "+", 
      SuperscriptBox["\[Nu]", "2"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"6", "+", "s"}], "]"}], "4"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"5", "+", 
      RowBox[{"2", " ", "s"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      FractionBox["\[CapitalDelta]", "2"], "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[CapitalDelta]"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "]"}], "2"], 
    " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "+", "\[CapitalDelta]", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "]"}], "2"], 
    " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"-", "\[Nu]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", "\[Nu]", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.685435931717413*^9, 3.6854359534813495`*^9}, 
   3.6854360086914787`*^9}]
}, Open  ]],

Cell[TextData[StyleBox["Evaluate at s=\[CapitalDelta]\[Phi] ....  eq (4.8) \
(first term in rhs)",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.688579176352513*^9, 3.688579188798416*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Tint", "[", "6", "]"}], "=", 
  RowBox[{"T6", "/.", 
   RowBox[{"s", "\[Rule]", "\[CapitalDelta]\[Phi]"}]}]}]], "Input",
 CellChangeTimes->{{3.681317045095111*^9, 3.6813170898846035`*^9}, 
   3.681321015902223*^9, {3.6813210777068853`*^9, 3.681321077969305*^9}, {
   3.6813227721585307`*^9, 3.6813227727096243`*^9}, {3.6854360135708323`*^9, 
   3.6854360184808083`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"11", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "-", "h", "+", "\[CapitalDelta]"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"11", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "h"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "-", "\[Nu]"}], ")"}]}],
       "]"}], "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["h", "2"], "-", 
      FractionBox["\[Nu]", "2"]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     FractionBox[
      RowBox[{"h", "+", "\[Nu]"}], "2"], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["h", "2"], "-", 
          FractionBox["\[Nu]", "2"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"h", "+", "\[Nu]"}], "2"], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", "h", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"6", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", 
          FractionBox["h", "2"], "-", 
          FractionBox["\[Nu]", "2"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "h"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{"15", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", 
          FractionBox["h", "2"], "-", 
          FractionBox["\[Nu]", "2"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", "h"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{"20", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"8", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "+", 
          FractionBox["h", "2"], "-", 
          FractionBox["\[Nu]", "2"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "+", "h"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"3", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{"15", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"4", "+", 
          FractionBox["h", "2"], "-", 
          FractionBox["\[Nu]", "2"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"4", "+", "h"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"4", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"5", "+", 
          FractionBox["h", "2"], "-", 
          FractionBox["\[Nu]", "2"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"10", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"5", "+", "h"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"5", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"6", "+", 
          FractionBox["h", "2"], "-", 
          FractionBox["\[Nu]", "2"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"12", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"6", "+", "h"}], "]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "h"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", "\[Nu]"}], ")"}]}],
       "]"}], "2"]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"46080", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "h"}], "+", "\[CapitalDelta]"}], ")"}], "2"]}], "+", 
      SuperscriptBox["\[Nu]", "2"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      FractionBox["\[CapitalDelta]", "2"], "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "4"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"5", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[CapitalDelta]"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "]"}], "2"], 
    " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "+", "\[CapitalDelta]", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "]"}], "2"], 
    " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"-", "\[Nu]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", "\[Nu]", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.681317073062457*^9, 3.6813170904837384`*^9}, 
   3.6813171808111796`*^9, 3.681321016541724*^9, 3.6813210783263817`*^9, 
   3.681322931741391*^9, 3.68543601970427*^9}]
}, Open  ]],

Cell[TextData[StyleBox["Also evaluate the derivative at s=\[CapitalDelta]\
\[Phi]   ....  eq (4.8) (second term in rhs)",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.6834761243006544`*^9, 3.683476134731141*^9}, {
  3.68855805988636*^9, 3.6885580642986126`*^9}, {3.688579193794451*^9, 
  3.688579202910347*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tintp", "[", "6", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"T6", ",", "s"}], "]"}], "/.", 
    RowBox[{"s", "\[Rule]", "\[CapitalDelta]\[Phi]"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6813170774242544`*^9, 3.681317110409367*^9}, 
   3.681321019336897*^9, {3.6813210808864765`*^9, 3.6813210811669307`*^9}, {
   3.681322775797532*^9, 3.68132277762668*^9}, {3.6854360232849674`*^9, 
   3.6854360263095837`*^9}}],

Cell[TextData[StyleBox["Write Tintp[\[Nu]] as given below",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.687453897286193*^9, 3.687453914264611*^9}, {
  3.6885580691178885`*^9, 3.6885580730431128`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Tintp", "[", "6", "]"}], "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", "h", "+", "\[CapitalDelta]"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"11", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], "2"], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox[
       RowBox[{"h", "-", "\[Nu]"}], "2"], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["h", "2"]}], "+", "\[CapitalDelta]\[Phi]", "-", 
        FractionBox["\[Nu]", "2"]}], "]"}], "2"], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox[
       RowBox[{"h", "+", "\[Nu]"}], "2"], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "h"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", "\[Nu]"}], 
         ")"}]}], "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"fTintp", "[", "\[Nu]", "]"}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"46080", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"h", "-", "\[CapitalDelta]"}], ")"}], "2"]}], "+", 
       SuperscriptBox["\[Nu]", "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox["\[CapitalDelta]", "2"], "]"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["\[CapitalDelta]", "2"]}], "+", 
        "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"5", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "d"}], "+", "\[CapitalDelta]", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "]"}], "2"],
      " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "\[Nu]"}], "]"}], " ", 
     RowBox[{"Gamma", "[", "\[Nu]", "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.6854368575103836`*^9, 3.6854368868274045`*^9}, {
  3.6854369257683115`*^9, 3.6854369498424597`*^9}, {3.685436991848098*^9, 
  3.6854369991278105`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
   RowBox[{"fTintp", "[", "\[Nu]", "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "-", "h", "+", "\[CapitalDelta]"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"11", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", 
    FractionBox[
     RowBox[{"h", "-", "\[Nu]"}], "2"], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["h", "2"]}], "+", "\[CapitalDelta]\[Phi]", "-", 
      FractionBox["\[Nu]", "2"]}], "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", 
    FractionBox[
     RowBox[{"h", "+", "\[Nu]"}], "2"], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "h"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", "\[Nu]"}], ")"}]}], 
     "]"}], "2"]}], 
  RowBox[{"46080", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"h", "-", "\[CapitalDelta]"}], ")"}], "2"]}], "+", 
     SuperscriptBox["\[Nu]", "2"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     FractionBox["\[CapitalDelta]", "2"], "]"}], "4"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "4"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["\[CapitalDelta]", "2"]}], "+", "\[CapitalDelta]\[Phi]"}], 
     "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"5", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "\[CapitalDelta]", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "]"}], "2"], 
   " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"-", "\[Nu]"}], "]"}], " ", 
   RowBox[{"Gamma", "[", "\[Nu]", "]"}]}]]], "Output",
 CellChangeTimes->{3.685437020986887*^9}]
}, Open  ]],

Cell[TextData[StyleBox["Do not enter fTintp[\[Nu]] now. AGAIN THIS IS TO SAVE \
TIME",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.6874539211122007`*^9, 3.6874539529340277`*^9}, {
  3.688558078910448*^9, 3.688558084498768*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fTintp", "[", "\[Nu]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"h", "-", "\[Nu]"}], "2"], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"h", "+", "\[Nu]"}], "2"], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", "h", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"6", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "h"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{"15", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", "h"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{"20", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"8", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "+", "h"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"3", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{"15", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"4", "+", "h"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"4", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"10", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"10", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"5", "+", "h"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"5", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"12", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"12", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"6", "+", "h"}], "]"}]]}], ")"}]}], "-", 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"11", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"h", "-", "\[Nu]"}], "2"], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"h", "+", "\[Nu]"}], "2"], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", "h", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"6", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "h"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{"15", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", "h"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{"20", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"8", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "+", "h"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"3", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{"15", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"4", "+", "h"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"4", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"10", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"10", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"5", "+", "h"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"5", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"12", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"12", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"6", "+", "h"}], "]"}]]}], ")"}], " ", 
    RowBox[{"PolyGamma", "[", 
     RowBox[{"0", ",", 
      RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"11", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"h", "-", "\[Nu]"}], "2"], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"h", "+", "\[Nu]"}], "2"], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", "h", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"6", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "h"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{"15", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", "h"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{"20", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"8", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "+", "h"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"3", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{"15", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"4", "+", "h"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"4", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"10", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"10", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"5", "+", "h"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"5", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"12", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"12", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"6", "+", "h"}], "]"}]]}], ")"}], " ", 
    RowBox[{"PolyGamma", "[", 
     RowBox[{"0", ",", 
      RowBox[{"5", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "+", 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"11", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"h", "-", "\[Nu]"}], "2"], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"h", "+", "\[Nu]"}], "2"], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", "h", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"6", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "h"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{"15", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", "h"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{"20", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"8", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "+", "h"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"3", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{"15", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"4", "+", "h"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"4", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"10", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"10", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"5", "+", "h"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"5", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"12", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"12", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"6", "+", "h"}], "]"}]]}], ")"}], " ", 
    RowBox[{"PolyGamma", "[", 
     RowBox[{"0", ",", 
      RowBox[{"11", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"11", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"h", "-", "\[Nu]"}], "2"], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"h", "+", "\[Nu]"}], "2"], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", "h", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"6", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "h"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{"15", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", "h"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{"20", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"8", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "+", "h"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"3", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{"15", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"4", "+", "h"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"4", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"10", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"10", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"5", "+", "h"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"5", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"12", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"12", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"6", "+", "h"}], "]"}]]}], ")"}], " ", 
    RowBox[{"PolyGamma", "[", 
     RowBox[{"0", ",", 
      FractionBox[
       RowBox[{"h", "-", "\[Nu]"}], "2"]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"11", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"h", "-", "\[Nu]"}], "2"], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"h", "+", "\[Nu]"}], "2"], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", "h", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"6", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "h"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{"15", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", "h"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{"20", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"8", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "+", "h"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"3", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{"15", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"4", "+", "h"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"4", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"10", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"10", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"5", "+", "h"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"5", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"12", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"12", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"6", "+", "h"}], "]"}]]}], ")"}], " ", 
    RowBox[{"PolyGamma", "[", 
     RowBox[{"0", ",", 
      FractionBox[
       RowBox[{"h", "+", "\[Nu]"}], "2"]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"11", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         RowBox[{"Gamma", "[", "h", "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "+", "h"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"3", "+", "h"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"4", "+", "h"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"5", "+", "h"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "h"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"4", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"5", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "+", "h"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"6", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"11", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "-", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "h", "-", "\[Nu]"}], ")"}]}]}], "]"}], "-", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "h", "+", "\[Nu]"}], ")"}]}]}], "]"}]}], 
          ")"}]}], "+", 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "h"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"15", " ", 
            RowBox[{"Gamma", "[", "h", "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"3", "+", "h"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"4", "+", "h"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"5", "+", "h"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"6", "+", "h"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              RowBox[{"3", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              RowBox[{"4", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              RowBox[{"5", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"7", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"2", "+", "h"}]}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"7", "+", 
                  RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], 
              "-", 
              RowBox[{"2", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"11", "+", 
                  RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], 
              "+", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "h", "-", "\[Nu]"}], ")"}]}]}], "]"}], 
              "+", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "h", "+", "\[Nu]"}], ")"}]}]}], "]"}]}], 
             ")"}]}], "+", 
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", "h"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"20", " ", 
               RowBox[{"Gamma", "[", "h", "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"4", "+", "h"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"5", "+", "h"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"6", "+", "h"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], 
               " ", 
               SuperscriptBox[
                RowBox[{"Gamma", "[", 
                 RowBox[{"4", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], 
               " ", 
               SuperscriptBox[
                RowBox[{"Gamma", "[", 
                 RowBox[{"5", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], 
               " ", 
               SuperscriptBox[
                RowBox[{"Gamma", "[", 
                 RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], 
               " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"8", "+", 
                 RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"6", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"6", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"3", "+", "h"}]}], "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"3", "+", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
                 "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
                 "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"8", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], 
                 "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"11", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], 
                 "-", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "h", "-", "\[Nu]"}], ")"}]}]}], "]"}], 
                 "-", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "h", "+", "\[Nu]"}], ")"}]}]}], "]"}]}],
                 ")"}]}], "+", 
              RowBox[{
               RowBox[{"Gamma", "[", 
                RowBox[{"3", "+", "h"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Gamma", "[", 
                 RowBox[{"3", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"15", " ", 
                  RowBox[{"Gamma", "[", "h", "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"5", "+", "h"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"6", "+", "h"}], "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"],
                   " ", 
                  SuperscriptBox[
                   RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], 
                  " ", 
                  SuperscriptBox[
                   RowBox[{"Gamma", "[", 
                    RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], 
                  " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"9", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], 
                  " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}], 
                  " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"4", "+", "h"}]}], "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"4", "+", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
                    "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
                    "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"9", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], 
                    "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"11", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], 
                    "+", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", "h", "-", "\[Nu]"}], ")"}]}]}], "]"}], 
                    "+", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", "h", "+", "\[Nu]"}], ")"}]}]}], "]"}]}],
                    ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"Gamma", "[", 
                   RowBox[{"4", "+", "h"}], "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{"Gamma", "[", 
                    RowBox[{"4", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], 
                  " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"6", " ", 
                    RowBox[{"Gamma", "[", "h", "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"6", "+", "h"}], "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], 
                    "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], 
                    "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Gamma", "[", 
                    RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], 
                    " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], 
                    " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}], 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", "h"}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
                    "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}]}], 
                    "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
                    "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"11", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], 
                    "-", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", "h", "-", "\[Nu]"}], ")"}]}]}], "]"}], 
                    "-", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", "h", "+", "\[Nu]"}], ")"}]}]}], 
                    "]"}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", "h"}], "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Gamma", "[", 
                    RowBox[{"6", "+", "h"}], "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Gamma", "[", 
                    RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], 
                    " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    FractionBox[
                    RowBox[{"h", "-", "\[Nu]"}], "2"], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    FractionBox[
                    RowBox[{"h", "+", "\[Nu]"}], "2"], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", "h"}], "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"6", "+", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
                    "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], 
                    "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"11", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], 
                    "+", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox[
                    RowBox[{"h", "-", "\[Nu]"}], "2"]}], "]"}], "+", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox[
                    RowBox[{"h", "+", "\[Nu]"}], "2"]}], "]"}]}], ")"}]}], 
                    "+", 
                    RowBox[{
                    RowBox[{"Gamma", "[", "h", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], 
                    "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"11", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "+", "h", "-", "\[Nu]"}], ")"}]}], "]"}], 
                    " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}], 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"6", "+", "h"}]}], "]"}]}], "+", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "+", "h", "-", "\[Nu]"}], ")"}]}]}], "]"}], 
                    "+", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "+", "h", "+", "\[Nu]"}], ")"}]}]}], 
                    "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Gamma", "[", "h", "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "h"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", "h"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", "h"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"4", "+", "h"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"5", "+", "h"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"6", "+", "h"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"3", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"4", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"5", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"11", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6854370037349086`*^9, 3.685437013543851*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"t1", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{"Residue", "[", 
     RowBox[{
      RowBox[{"Tint", "[", "6", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Nu]", ",", 
        RowBox[{"\[CapitalDelta]", "-", "h"}]}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.681317193234*^9, 3.681317232516125*^9}, {
  3.6813229382088547`*^9, 3.6813229481789417`*^9}, {3.6854360953263693`*^9, 
  3.685436096851633*^9}, {3.688564585982205*^9, 3.6885645863742275`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"t2", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{"Residue", "[", 
     RowBox[{
      RowBox[{"Tint", "[", "6", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Nu]", ",", 
        RowBox[{
         RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "-", "h"}]}], "}"}]}], "]"}],
     "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6813172150864754`*^9, 3.6813172372654347`*^9}, {
  3.681322951945318*^9, 3.6813229554172*^9}, {3.6854361000048943`*^9, 
  3.6854361016444883`*^9}, {3.6885645886303563`*^9, 3.6885645886863594`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tp1", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{"Residue", "[", 
     RowBox[{
      RowBox[{"Tintp", "[", "6", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Nu]", ",", 
        RowBox[{"\[CapitalDelta]", "-", "h"}]}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.681317193234*^9, 3.681317232516125*^9}, {
  3.6813229382088547`*^9, 3.6813229732822013`*^9}, {3.6854361054180202`*^9, 
  3.6854361067744303`*^9}, {3.688564590758478*^9, 3.6885645908304825`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tp2", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{"Residue", "[", 
     RowBox[{
      RowBox[{"Tintp", "[", "6", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Nu]", ",", 
        RowBox[{
         RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "-", "h"}]}], "}"}]}], "]"}],
     "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6813172150864754`*^9, 3.6813172372654347`*^9}, {
  3.681322951945318*^9, 3.681322979114321*^9}, {3.685436113634569*^9, 
  3.685436115199108*^9}, {3.688564593638643*^9, 3.6885645937096467`*^9}}],

Cell[TextData[StyleBox["Enter fTintp[\[Nu]] now",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.687453975339677*^9, 3.6874539797468405`*^9}, {
  3.6885581009977117`*^9, 3.688558104826931*^9}}],

Cell[TextData[{
 StyleBox["And expand t1[6]+t2[6] to get ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      SubscriptBox["q", 
       RowBox[{"\[ScriptL]", "=", "6"}]], 
      RowBox[{"(", 
       RowBox[{"1", ",", "t"}], ")"}]], " ", "up", " ", "to", " ", 
     RowBox[{"O", "(", 
      SuperscriptBox["\[Epsilon]", "2"], ")"}]}],
    FontWeight->"Bold"], TraditionalForm]],
  FontFamily->"Times New Roman",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]]
}], "Text",
 CellChangeTimes->{{3.688564519574407*^9, 3.6885645262057867`*^9}, {
  3.6885646081814747`*^9, 3.6885646141438155`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"expT2", "[", "6", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"C0", "  ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t1", "[", "6", "]"}], "+", 
          RowBox[{"t2", "[", "6", "]"}]}], ")"}]}], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"C0", "\[Rule]", 
          RowBox[{"C00", "+", 
           RowBox[{"\[Epsilon]", " ", "C01"}], " ", "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], "C02"}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "3"], "C03"}]}]}], ",", 
         RowBox[{"h", "\[Rule]", 
          RowBox[{"d", "/", "2"}]}], ",", 
         RowBox[{"d", "\[Rule]", 
          RowBox[{"4", "-", "\[Epsilon]"}]}], ",", 
         RowBox[{"\[CapitalDelta]", "\[Rule]", 
          RowBox[{"2", "+", 
           RowBox[{"\[Delta]01", " ", "\[Epsilon]"}], "+", 
           RowBox[{"\[Delta]02", " ", 
            SuperscriptBox["\[Epsilon]", "2"]}]}]}], ",", 
         RowBox[{"\[CapitalDelta]\[Phi]", "\[Rule]", 
          RowBox[{"1", "+", 
           RowBox[{"\[Epsilon]", " ", "\[Delta]\[Phi]1"}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], "\[Delta]\[Phi]2"}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "3"], "\[Delta]\[Phi]3"}]}]}]}], 
        "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}], "//", "Normal"}]}]], "Input",
 CellChangeTimes->{{3.681317250064703*^9, 3.681317340586712*^9}, {
  3.681317467406578*^9, 3.681317467706058*^9}, {3.681322992534958*^9, 
  3.681323016986583*^9}, {3.681323707346156*^9, 3.6813237076829324`*^9}, {
  3.683476882987401*^9, 3.6834768834979615`*^9}, {3.685436751213321*^9, 
  3.6854367517601843`*^9}, {3.68745238377505*^9, 3.6874523993284073`*^9}, {
  3.68856459673482*^9, 3.6885645986629305`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"143", " ", "C00", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Delta]01", "-", 
       RowBox[{"2", " ", "\[Delta]\[Phi]1"}]}], ")"}], "2"], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], "92160"], "-", 
  RowBox[{
   FractionBox["1", "116121600"], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Delta]01", "-", 
      RowBox[{"2", " ", "\[Delta]\[Phi]1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "180180"}], " ", "C01", " ", 
       RowBox[{"(", 
        RowBox[{"\[Delta]01", "-", 
         RowBox[{"2", " ", "\[Delta]\[Phi]1"}]}], ")"}]}], "+", 
      RowBox[{"C00", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"429", " ", "\[Delta]01", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"609", " ", "\[Delta]01"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"725573", "+", 
            RowBox[{"360360", " ", "EulerGamma"}]}], ")"}], " ", "\[Delta]01",
           " ", "\[Delta]\[Phi]1"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"203051", "+", 
            RowBox[{"360360", " ", "EulerGamma"}]}], ")"}], " ", 
          SuperscriptBox["\[Delta]\[Phi]1", "2"]}], "-", 
         RowBox[{"4290", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"84", " ", "\[Delta]02"}], "+", "\[Delta]\[Phi]1", "-", 
            RowBox[{"168", " ", "\[Delta]\[Phi]2"}]}], ")"}]}]}], ")"}]}]}], 
     ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "3"]}]}]}]], "Output",
 CellChangeTimes->{{3.6813173003269396`*^9, 3.6813173418562427`*^9}, 
   3.681317468493346*^9, 3.6813210300572395`*^9, {3.6813230037302194`*^9, 
   3.6813230226996765`*^9}, 3.681323708419639*^9, 3.6854370496705112`*^9}]
}, Open  ]],

Cell[TextData[{
 StyleBox["And expand tp1[6]+tp2[6] to get ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      SubscriptBox["q", 
       RowBox[{"\[ScriptL]", "=", "6"}]], 
      RowBox[{"(", 
       RowBox[{"1", ",", "t"}], ")"}]], " ", "up", " ", "to", " ", 
     RowBox[{"O", "(", 
      SuperscriptBox["\[Epsilon]", "2"], ")"}]}],
    FontWeight->"Bold"], TraditionalForm]],
  FontFamily->"Times New Roman",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]]
}], "Text",
 CellChangeTimes->{
  3.6885645141900992`*^9, {3.68856461841306*^9, 3.688564623631358*^9}, {
   3.6886210036978292`*^9, 3.6886210049457617`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"expT1", "[", "6", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"C0", "  ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"tp1", "[", "6", "]"}], "+", 
          RowBox[{"tp2", "[", "6", "]"}]}], ")"}]}], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"C0", "\[Rule]", 
          RowBox[{"C00", "+", 
           RowBox[{"\[Epsilon]", " ", "C01"}], " ", "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], "C02"}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "3"], "C03"}]}]}], ",", 
         RowBox[{"h", "\[Rule]", 
          RowBox[{"d", "/", "2"}]}], ",", 
         RowBox[{"d", "\[Rule]", 
          RowBox[{"4", "-", "\[Epsilon]"}]}], ",", 
         RowBox[{"\[CapitalDelta]", "\[Rule]", 
          RowBox[{"2", "+", 
           RowBox[{"\[Delta]01", " ", "\[Epsilon]"}], "+", 
           RowBox[{"\[Delta]02", " ", 
            SuperscriptBox["\[Epsilon]", "2"]}]}]}], ",", 
         RowBox[{"\[CapitalDelta]\[Phi]", "\[Rule]", 
          RowBox[{"1", "+", 
           RowBox[{"\[Epsilon]", " ", "\[Delta]\[Phi]1"}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], "\[Delta]\[Phi]2"}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "3"], "\[Delta]\[Phi]3"}]}]}]}], 
        "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}], "//", "Normal"}]}]], "Input",
 CellChangeTimes->{{3.6813230017011023`*^9, 3.6813230223206577`*^9}, {
  3.681323703936404*^9, 3.681323704307974*^9}, {3.683476877890057*^9, 
  3.6834768784024334`*^9}, {3.685437256345766*^9, 3.685437257023284*^9}, {
  3.6874523968600597`*^9, 3.687452402054769*^9}, {3.688564602191132*^9, 
  3.6885646051343*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"95893", " ", "C00", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Delta]01", "-", 
        RowBox[{"2", " ", "\[Delta]\[Phi]1"}]}], ")"}], "2"], " ", 
     SuperscriptBox["\[Epsilon]", "2"]}], "16588800"]}], "+", 
  RowBox[{
   FractionBox["1", "48771072000"], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Delta]01", "-", 
      RowBox[{"2", " ", "\[Delta]\[Phi]1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "281925420"}], " ", "C01", " ", 
       RowBox[{"(", 
        RowBox[{"\[Delta]01", "-", 
         RowBox[{"2", " ", "\[Delta]\[Phi]1"}]}], ")"}]}], "+", 
      RowBox[{"C00", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"521653608", " ", 
          SuperscriptBox["\[Delta]01", "2"]}], "+", 
         RowBox[{"\[Delta]01", " ", 
          RowBox[{"(", 
           RowBox[{"1811855", "-", 
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"230847489", "+", 
               RowBox[{"93975140", " ", "EulerGamma"}]}], ")"}], " ", 
             "\[Delta]\[Phi]1"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "281925420"}], " ", "\[Delta]02"}], "+", 
            RowBox[{"\[Delta]\[Phi]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1811855"}], "+", 
               RowBox[{"6", " ", 
                RowBox[{"(", 
                 RowBox[{"56962953", "+", 
                  RowBox[{"93975140", " ", "EulerGamma"}]}], ")"}], " ", 
                "\[Delta]\[Phi]1"}]}], ")"}]}], "+", 
            RowBox[{"563850840", " ", "\[Delta]\[Phi]2"}]}], ")"}]}]}], 
        ")"}]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "3"]}]}]}]], "Output",
 CellChangeTimes->{3.681323024985757*^9, 3.681323710512698*^9, 
  3.6854370635695763`*^9, 3.68543727739826*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solving", "Section",
 CellChangeTimes->{{3.688558294827696*^9, 3.688558295946706*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"expS1", "[", "6", "]"}], "+", 
          RowBox[{"2", 
           RowBox[{"expT1", "[", "6", "]"}]}]}], ",", "\[Epsilon]"}], "]"}], 
       "\[Equal]", "0"}], "&&", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"expS2", "[", "6", "]"}], "+", 
          RowBox[{"2", 
           RowBox[{"expT2", "[", "6", "]"}]}], "+", 
          RowBox[{"expId", "[", "6", "]"}]}], "/.", 
         RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], ")"}], "\[Equal]", "0"}], "&&", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"expS1", "[", "6", "]"}], "+", 
          RowBox[{"2", 
           RowBox[{"expT1", "[", "6", "]"}]}]}], ",", 
         SuperscriptBox["\[Epsilon]", "2"]}], "]"}], "\[Equal]", "0"}], "&&", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"expS2", "[", "6", "]"}], "+", 
          RowBox[{"2", 
           RowBox[{"expT2", "[", "6", "]"}]}], "+", 
          RowBox[{"expId", "[", "6", "]"}]}], ",", "\[Epsilon]"}], "]"}], 
       "\[Equal]", "0"}], "&&", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"expS1", "[", "6", "]"}], "+", 
          RowBox[{"2", 
           RowBox[{"expT1", "[", "6", "]"}]}]}], ",", 
         SuperscriptBox["\[Epsilon]", "3"]}], "]"}], "\[Equal]", "0"}], "&&", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"expS2", "[", "6", "]"}], "+", 
          RowBox[{"2", 
           RowBox[{"expT2", "[", "6", "]"}]}], "+", 
          RowBox[{"expId", "[", "6", "]"}]}], ",", 
         SuperscriptBox["\[Epsilon]", "2"]}], "]"}], "\[Equal]", "0"}], "&&", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"expS2", "[", "6", "]"}], "+", 
          RowBox[{"2", 
           RowBox[{"expT2", "[", "6", "]"}]}], "+", 
          RowBox[{"expId", "[", "6", "]"}]}], ",", 
         SuperscriptBox["\[Epsilon]", "3"]}], "]"}], "\[Equal]", "0"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
      "C60", ",", "\[Delta]1", ",", "\[Delta]2", ",", "\[Delta]3", ",", "C61",
        ",", "C62", ",", "C63"}], "}"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"C02", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["34", "81"]}]}], ",", 
     RowBox[{"C23", "\[Rule]", 
      FractionBox["451", "52488"]}], ",", 
     RowBox[{"C22", "\[Rule]", 
      FractionBox["37", "486"]}], ",", 
     RowBox[{"\[Delta]\[Phi]3", "\[Rule]", 
      FractionBox["109", "11664"]}], ",", 
     RowBox[{"\[Delta]02", "\[Rule]", 
      FractionBox["19", "162"]}], ",", 
     RowBox[{"C21", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["11", "36"]}]}], ",", 
     RowBox[{"C01", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["2", "3"]}]}], ",", 
     RowBox[{"\[Delta]\[Phi]2", "\[Rule]", 
      FractionBox["1", "108"]}], ",", 
     RowBox[{"C20", "\[Rule]", 
      FractionBox["1", "3"]}], ",", 
     RowBox[{"C00", "\[Rule]", "2"}], ",", 
     RowBox[{"\[Delta]01", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["2", "3"]}]}], ",", 
     RowBox[{"\[Delta]\[Phi]1", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["1", "2"]}]}]}], "}"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.685437367514989*^9, 3.6854374019362087`*^9}, {
  3.6854374863061404`*^9, 3.68543748686977*^9}, {3.6854375435618334`*^9, 
  3.6854376205696807`*^9}, {3.6854376734687014`*^9, 3.6854377403698435`*^9}, {
  3.685437980934547*^9, 3.6854379813899198`*^9}, {3.6854380197227926`*^9, 
  3.6854380210430665`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"C63", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1509389628721", "1476090252806400"]}]}], ",", 
    RowBox[{"\[Delta]3", "\[Rule]", 
     FractionBox["3581", "238140"]}], ",", 
    RowBox[{"C62", "\[Rule]", 
     FractionBox["4806341", "1690476480"]}], ",", 
    RowBox[{"\[Delta]2", "\[Rule]", 
     FractionBox["1", "63"]}], ",", 
    RowBox[{"C61", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["49807", "12806640"]}]}], ",", 
    RowBox[{"\[Delta]1", "\[Rule]", "0"}], ",", 
    RowBox[{"C60", "\[Rule]", 
     FractionBox["1", "462"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.6854377457218637`*^9, 3.6854379180674024`*^9, 
  3.685437982682838*^9, 3.6854380221291137`*^9}]
}, Open  ]],

Cell[TextData[StyleBox["see  (5.28), (5.29) and (5.37).",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.6885661252110777`*^9, 3.6885661415550127`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6885661176316442`*^9, 3.688566119626758*^9}}],

Cell["", "PageBreak",
 PageBreakBelow->True]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["In this part we will show how the s and t- channels \
simplify under \[Epsilon]-expansion.  (Demonstrating for \[ScriptL]=4):",
 FontSize->24]], "Title",
 CellChangeTimes->{{3.688579484364967*^9, 3.688579529924451*^9}, {
  3.6885795799029503`*^9, 3.688579610233502*^9}, {3.6885796403298287`*^9, 
  3.6885796409761343`*^9}}],

Cell[CellGroupData[{

Cell["s-channel", "Section",
 CellChangeTimes->{{3.688579650903699*^9, 3.68857965402687*^9}}],

Cell[TextData[{
 StyleBox["Enter any number ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 StyleBox["m",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontSlant->"Italic",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]]
}], "Text",
 CellChangeTimes->{{3.6890432520882845`*^9, 3.6890432562502937`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "=", "4"}], ";"}]], "Input",
 CellChangeTimes->{{3.688579805071639*^9, 3.688579806285492*^9}, {
  3.688579881743718*^9, 3.6885798820949554`*^9}}],

Cell[TextData[{
 StyleBox["Expand ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["q", 
      RowBox[{"\[CapitalDelta]", ",", "\[ScriptL]"}]], 
     RowBox[{"(", 
      RowBox[{"2", ",", "s"}], ")"}]], "   ", "and", "   ", 
    SuperscriptBox[
     SubscriptBox["q", 
      RowBox[{"\[CapitalDelta]", ",", "\[ScriptL]"}]], 
     RowBox[{"(", 
      RowBox[{"1", ",", "s"}], ")"}]], "   ", "in", " ", "\[Epsilon]"}], 
   TraditionalForm]],
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 StyleBox[" for a higher dimensional operator of spin \[ScriptL], with \
\[CapitalDelta]=2+\[ScriptL]+2m+ ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Delta]", "m"], "\[Epsilon]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "(", 
      SuperscriptBox["\[Epsilon]", "2"], ")"}], ".", "  "}]}], 
   TraditionalForm]],
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 StyleBox[" Its OPE coefficient must begin from ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["\[Epsilon]", "2"]}], TraditionalForm]],
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 StyleBox[")  (See discussion in section F.1)",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]]
}], "Text",
 CellChangeTimes->{{3.688579920849703*^9, 3.6885800583064685`*^9}, {
  3.688580203259696*^9, 3.688580229553808*^9}, {3.6885802634579067`*^9, 
  3.688580264543632*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Cm", " ", 
       RowBox[{"qs2", "[", "\[ScriptL]", "]"}]}], "//.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[ScriptL]", "\[Rule]", "4"}], ",", 
        RowBox[{"h", "\[Rule]", 
         RowBox[{"d", "/", "2"}]}], ",", 
        RowBox[{"d", "\[Rule]", 
         RowBox[{"4", "-", "\[Epsilon]"}]}], ",", 
        RowBox[{"\[CapitalDelta]", "\[Rule]", 
         RowBox[{"2", "+", "\[ScriptL]", "+", 
          RowBox[{"2", "m"}], "+", 
          RowBox[{"\[Delta]m", " ", "\[Epsilon]"}]}]}], ",", 
        RowBox[{"\[CapitalDelta]\[Phi]", "\[Rule]", 
         RowBox[{"1", "+", 
          RowBox[{"\[Epsilon]", " ", "\[Delta]\[Phi]1"}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], "\[Delta]\[Phi]2"}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "3"], "\[Delta]\[Phi]3"}]}]}]}], 
       "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}], "//", "Normal"}]], "Input",
 CellChangeTimes->{{3.6885797053594227`*^9, 3.688579726430614*^9}, {
  3.6885797810805273`*^9, 3.6885797821145496`*^9}, {3.6885798144263277`*^9, 
  3.6885798188410797`*^9}, {3.688579886839834*^9, 3.6885799094953327`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"9386091", " ", "Cm", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"\[Delta]m", "-", 
      RowBox[{"2", " ", "\[Delta]\[Phi]1"}]}], ")"}], "2"], " ", 
   SuperscriptBox["\[Epsilon]", "2"]}], "50176"]], "Output",
 CellChangeTimes->{
  3.688579822438478*^9, {3.6885798993531*^9, 3.6885799102332425`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Cm", " ", 
       RowBox[{"qs1", "[", "\[ScriptL]", "]"}]}], "//.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[ScriptL]", "\[Rule]", "4"}], ",", 
        RowBox[{"h", "\[Rule]", 
         RowBox[{"d", "/", "2"}]}], ",", 
        RowBox[{"d", "\[Rule]", 
         RowBox[{"4", "-", "\[Epsilon]"}]}], ",", 
        RowBox[{"\[CapitalDelta]", "\[Rule]", 
         RowBox[{"2", "+", "\[ScriptL]", "+", 
          RowBox[{"2", "m"}], "+", 
          RowBox[{"\[Delta]m", " ", "\[Epsilon]"}]}]}], ",", 
        RowBox[{"\[CapitalDelta]\[Phi]", "\[Rule]", 
         RowBox[{"1", "+", 
          RowBox[{"\[Epsilon]", " ", "\[Delta]\[Phi]1"}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], "\[Delta]\[Phi]2"}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "3"], "\[Delta]\[Phi]3"}]}]}]}], 
       "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}], "//", "Normal"}]], "Input",
 CellChangeTimes->{{3.6885802402760286`*^9, 3.6885802407608604`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"9386091", " ", "Cm", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"\[Delta]m", "-", 
      RowBox[{"2", " ", "\[Delta]\[Phi]1"}]}], ")"}], "2"], " ", 
   SuperscriptBox["\[Epsilon]", "2"]}], "401408"]], "Output",
 CellChangeTimes->{3.688580241508503*^9}]
}, Open  ]],

Cell[TextData[{
 StyleBox["Since  ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["C", "m"], "~", " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], TraditionalForm]],
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 StyleBox[" , The whole thing above begins from ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Epsilon]", "4"], ","}], TraditionalForm]],
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 StyleBox[" implying the higher dimensional operators in s-channel cannot \
contribute in s-channel.",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]]
}], "Text",
 CellChangeTimes->{{3.688580107410819*^9, 3.6885801899315634`*^9}, 
   3.688620270176876*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["t-channel  with \[ScriptL]'=0", "Section",
 CellChangeTimes->{{3.688580277225297*^9, 3.6885802797500935`*^9}, {
  3.6886177375992928`*^9, 3.6886177471735783`*^9}}],

Cell[TextData[StyleBox["We are taking the t-channel spin \[ScriptL]'=0  first \
 for the s-channel spin \[ScriptL]=4:",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.6885804601364884`*^9, 3.688580500391095*^9}}],

Cell[TextData[{
 StyleBox["The unphysical term ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["q", 
     RowBox[{"\[CapitalDelta]", ",", 
      RowBox[{"\[ScriptL]", "|", 
       RowBox[{"\[ScriptL]", "'"}]}]}]], 
    RowBox[{"(", "t", ")"}]], TraditionalForm]],
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 StyleBox[" (s) as a function of s in terms of the spectral fn: ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]]
}], "Text",
 CellChangeTimes->{{3.683150152527063*^9, 3.683150194126794*^9}, {
   3.683150675435783*^9, 3.6831506785806847`*^9}, {3.6885800915666656`*^9, 
   3.6885800927234106`*^9}, {3.688580284439107*^9, 3.6885803007785864`*^9}, 
   3.6886203104537754`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[ScriptL]1", "=", "0"}], ";", 
  RowBox[{"\[ScriptL]", "=", "4"}], ";", 
  RowBox[{"T2", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"\[Kappa]", "[", 
      RowBox[{"s", ",", "\[ScriptL]"}], "]"}], 
     RowBox[{"-", "1"}]], 
    RowBox[{"norml", "[", "\[ScriptL]1", "]"}], 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "-", "h", "+", 
          "\[ScriptL]1", "+", "\[Nu]"}], "2"], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "-", "h", "+", 
          "\[ScriptL]1", "-", "\[Nu]"}], "2"], "]"}], "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Nu]", "2"], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]", "-", "h"}], ")"}], "2"]}], ")"}], 
      RowBox[{"Gamma", "[", "\[Nu]", "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "\[Nu]"}], "]"}], 
      RowBox[{"pc", "[", 
       RowBox[{
        RowBox[{"h", "+", "\[Nu]", "-", "1"}], ",", "\[ScriptL]1"}], "]"}], 
      RowBox[{"pc", "[", 
       RowBox[{
        RowBox[{"h", "-", "\[Nu]", "-", "1"}], ",", "\[ScriptL]1"}], "]"}]}]], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{"h", "+", "\[Nu]", "+", "\[ScriptL]1"}], "2"], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{"h", "-", "\[Nu]", "+", "\[ScriptL]1"}], "2"], "]"}], "2"]}],
      ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{
             "\[ScriptL]1", "-", "k", "-", "\[Alpha]", "-", "\[Beta]"}]], " ", 
            SuperscriptBox["2", 
             RowBox[{"-", "\[ScriptL]1"}]], " ", 
            RowBox[{"Binomial", "[", 
             RowBox[{
              RowBox[{"\[ScriptL]1", "-", 
               RowBox[{"2", " ", "k"}]}], ",", "m"}], "]"}], " ", 
            RowBox[{"Binomial", "[", 
             RowBox[{
              RowBox[{"\[ScriptL]1", "-", 
               RowBox[{"2", " ", "k"}], "-", "m"}], ",", "\[Beta]"}], "]"}], 
            " ", 
            RowBox[{"Binomial", "[", 
             RowBox[{"m", ",", "\[Alpha]"}], "]"}], " ", 
            RowBox[{"\[ScriptL]1", "!"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[ScriptL]1", "+", "h", "-", "k"}], 
             "]"}], "  ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
             "m", "-", "s", "-", "\[Alpha]", "+", "\[CapitalDelta]\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"\[ScriptL]1", "-", 
              RowBox[{"2", " ", "k"}], "-", "m", "-", "s", "-", "\[Beta]", 
              "+", "\[CapitalDelta]\[Phi]"}], "]"}]}], " ", ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[ScriptL]1", "-", 
               RowBox[{"2", " ", "k"}]}], ")"}], "!"}], " ", 
            RowBox[{"k", "!"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[ScriptL]1", "+", "h"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", "s"}], "+", "\[CapitalDelta]\[Phi]"}], "]"}], 
             "2"], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["\[ScriptL]1", "2"]}], "+", "k", "+", "m", "+", 
              FractionBox[
               RowBox[{"h", "-", "\[Nu]"}], "2"]}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"\[ScriptL]1", "+", "h", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"k", "+", "m"}], ")"}]}], "-", "\[Nu]"}], ")"}]}], 
             "]"}], "  ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"\[ScriptL]1", "+", "h", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"k", "+", "m", "-", "\[Alpha]", "+", "\[Beta]"}], 
                  ")"}]}], "+", "\[Nu]"}], ")"}]}], "]"}], "  ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["\[ScriptL]1", "2"]}], "+", "k", "+", "m", "-", 
              "\[Alpha]", "+", "\[Beta]", "+", 
              FractionBox[
               RowBox[{"h", "+", "\[Nu]"}], "2"]}], "]"}]}], ")"}]}], 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"\[ScriptL]", "-", "q"}]], " ", 
           SuperscriptBox["2", "\[ScriptL]"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "\[ScriptL]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{"\[ScriptL]", "+", "s"}], "]"}], "2"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[ScriptL]", "+", "q", "+", 
             RowBox[{"2", " ", "s"}]}], "]"}], " "}], 
          RowBox[{" ", 
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "+", "\[ScriptL]", "-", "q"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              RowBox[{"q", "+", "s"}], "]"}], "2"], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[ScriptL]"}], "+", 
              RowBox[{"2", " ", "s"}]}], "]"}], " "}]}]], 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"q", "!"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{"q", "-", "\[ScriptL]1", "+", "h", "+", 
               RowBox[{"2", " ", "k"}], "+", 
               RowBox[{"2", " ", "s"}], "+", "\[Alpha]", "+", "\[Beta]", "-", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"q", "-", 
             FractionBox["\[ScriptL]1", "2"], "+", 
             FractionBox["h", "2"], "+", "k", "+", "s", "+", "\[Alpha]", "-", 
             "\[CapitalDelta]\[Phi]", "-", 
             FractionBox["\[Nu]", "2"]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["\[ScriptL]1", "2"]}], "+", 
             FractionBox["h", "2"], "+", "k", "+", "s", "+", "\[Beta]", "-", 
             "\[CapitalDelta]\[Phi]", "-", 
             FractionBox["\[Nu]", "2"]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["\[ScriptL]1", "2"]}], "+", 
             FractionBox["h", "2"], "+", "k", "+", "s", "+", "\[Beta]", "-", 
             "\[CapitalDelta]\[Phi]", "+", 
             FractionBox["\[Nu]", "2"]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "\[ScriptL]1"}], "+", "h", "+", 
                RowBox[{"2", " ", "k"}], "+", 
                RowBox[{"2", " ", "s"}], "+", 
                RowBox[{"2", " ", "\[Alpha]"}], "-", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", "\[Nu]"}], 
               ")"}]}], "+", "q"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "q"}], ",", 
               RowBox[{"-", "\[Alpha]"}], ",", 
               RowBox[{"1", "-", 
                RowBox[{"2", "k"}], "-", "q", "-", 
                RowBox[{"2", "s"}], "-", "\[Alpha]", "-", "\[Beta]", "+", 
                RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "-", "h", "+", 
                "\[ScriptL]1"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
               "1", "-", "k", "-", "q", "-", "s", "-", "\[Alpha]", "-", 
                FractionBox[
                 RowBox[{"h", "-", "\[ScriptL]1", "+", "\[Nu]"}], "2"], "+", 
                "\[CapitalDelta]\[Phi]"}], ",", 
               RowBox[{
               "1", "-", "k", "-", "q", "-", "s", "-", "\[Alpha]", "-", 
                FractionBox[
                 RowBox[{"h", "-", "\[ScriptL]1", "-", "\[Nu]"}], "2"], "+", 
                "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", "1"}], "]"}]}], 
          ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", 
          RowBox[{"Floor", "[", 
           RowBox[{"\[ScriptL]1", "/", "2"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", 
          RowBox[{"\[ScriptL]1", "-", 
           RowBox[{"2", "k"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "0", ",", "m"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Beta]", ",", "0", ",", 
          RowBox[{"\[ScriptL]1", "-", 
           RowBox[{"2", "k"}], "-", "m"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "\[ScriptL]"}], "}"}]}], "]"}], "//", 
      "Simplify"}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"\[ScriptL]1", ",", "\[ScriptL]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6874553537541075`*^9, 3.6874553543134804`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"7", "+", 
      RowBox[{"2", " ", "s"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"7", "+", 
      RowBox[{"2", " ", "s"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "-", "h", "+", "\[CapitalDelta]"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "h"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "-", "\[Nu]"}], ")"}]}],
       "]"}], "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["h", "2"], "+", "s", "-", "\[CapitalDelta]\[Phi]", "-", 
      FractionBox["\[Nu]", "2"]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"h", "+", 
        RowBox[{"2", " ", "s"}], "-", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", "\[Nu]"}], ")"}]}], 
     "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", "s", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", "s"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "+", "s"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"4", "+", "s"}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"4", "+", 
         RowBox[{"2", " ", "s"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"h", "+", 
         RowBox[{"2", " ", "s"}], "-", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", "h", "+", 
         RowBox[{"2", " ", "s"}], "-", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"3", "+", "h", "+", 
         RowBox[{"2", " ", "s"}], "-", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"4", "+", "h", "+", 
         RowBox[{"2", " ", "s"}], "-", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["h", "2"], "+", "s", "-", "\[CapitalDelta]\[Phi]", "-", 
         FractionBox["\[Nu]", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "h", "+", 
           RowBox[{"2", " ", "s"}], "-", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", "\[Nu]"}], 
          ")"}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "s"}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "h", "+", 
         RowBox[{"2", " ", "s"}], "-", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", "s", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"3", "+", "s"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"4", "+", "s"}], "]"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "s"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"h", "+", 
            RowBox[{"2", " ", "s"}], "-", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "+", "h", "+", 
            RowBox[{"2", " ", "s"}], "-", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"4", "+", "h", "+", 
            RowBox[{"2", " ", "s"}], "-", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "+", 
            FractionBox["h", "2"], "+", "s", "-", "\[CapitalDelta]\[Phi]", 
            "-", 
            FractionBox["\[Nu]", "2"]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "h", "+", 
              RowBox[{"2", " ", "s"}], "-", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", "\[Nu]"}], 
             ")"}]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"2", "+", "s"}], "]"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "+", "h", "+", 
            RowBox[{"2", " ", "s"}], "-", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", "s", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               RowBox[{"4", "+", "s"}], "]"}], "2"], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"6", "+", 
               RowBox[{"2", " ", "s"}]}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"h", "+", 
               RowBox[{"2", " ", "s"}], "-", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"4", "+", "h", "+", 
               RowBox[{"2", " ", "s"}], "-", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"3", "+", 
               FractionBox["h", "2"], "+", "s", "-", "\[CapitalDelta]\[Phi]", 
               "-", 
               FractionBox["\[Nu]", "2"]}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"6", "+", "h", "+", 
                 RowBox[{"2", " ", "s"}], "-", 
                 RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", "\[Nu]"}], 
                ")"}]}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               RowBox[{"3", "+", "s"}], "]"}], "2"], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"3", "+", "h", "+", 
               RowBox[{"2", " ", "s"}], "-", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Gamma", "[", 
                  RowBox[{"4", "+", "s"}], "]"}], "2"], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "s"}]}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{"4", "+", "h", "+", 
                  RowBox[{"2", " ", "s"}], "-", 
                  RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  FractionBox["h", "2"], "+", "s", "-", 
                  "\[CapitalDelta]\[Phi]", "-", 
                  FractionBox["\[Nu]", "2"]}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  FractionBox["1", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"h", "+", 
                    RowBox[{"2", " ", "s"}], "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", 
                    "\[Nu]"}], ")"}]}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Gamma", "[", "s", "]"}], "2"], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{"7", "+", 
                  RowBox[{"2", " ", "s"}]}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{"h", "+", 
                  RowBox[{"2", " ", "s"}], "-", 
                  RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{"4", "+", 
                  FractionBox["h", "2"], "+", "s", "-", 
                  "\[CapitalDelta]\[Phi]", "-", 
                  FractionBox["\[Nu]", "2"]}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  FractionBox["1", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"8", "+", "h", "+", 
                    RowBox[{"2", " ", "s"}], "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", 
                    "\[Nu]"}], ")"}]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "h"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", "\[Nu]"}], ")"}]}],
       "]"}], "2"]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"384", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "h"}], "+", "\[CapitalDelta]"}], ")"}], "2"]}], "+", 
      SuperscriptBox["\[Nu]", "2"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", "s", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "s"}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "s"}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", "s"}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"4", "+", "s"}], "]"}], "4"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "s"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      FractionBox["\[CapitalDelta]", "2"], "]"}], "4"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"h", "+", 
      RowBox[{"2", " ", "s"}], "-", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "h", "+", 
      RowBox[{"2", " ", "s"}], "-", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "+", "h", "+", 
      RowBox[{"2", " ", "s"}], "-", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"3", "+", "h", "+", 
      RowBox[{"2", " ", "s"}], "-", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"4", "+", "h", "+", 
      RowBox[{"2", " ", "s"}], "-", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[CapitalDelta]"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "]"}], "2"], 
    " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "+", "\[CapitalDelta]", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "]"}], "2"], 
    " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"-", "\[Nu]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", "\[Nu]", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.68750348942929*^9, 3.6875397377579064`*^9, 
  3.688406438467648*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"Tint", ",", "Tintp"}], "]"}]], "Input",
 CellChangeTimes->{{3.681321117384715*^9, 3.6813211257577057`*^9}}],

Cell[TextData[StyleBox["Now evaluate the above at s=\[CapitalDelta]\[Phi]:",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.683271958154961*^9, 3.683271979005802*^9}, {
  3.6885805172324677`*^9, 3.6885805200555363`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Tint", "[", "4", "]"}], "=", 
  RowBox[{"T2", "/.", 
   RowBox[{"s", "\[Rule]", "\[CapitalDelta]\[Phi]"}]}]}]], "Input",
 CellChangeTimes->{{3.681317045095111*^9, 3.6813170898846035`*^9}, 
   3.681321015902223*^9, {3.6813211071088376`*^9, 3.681321110189226*^9}, {
   3.6874557507090254`*^9, 3.6874557517005386`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"7", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "-", "h", "+", "\[CapitalDelta]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"7", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "h"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "-", "\[Nu]"}], ")"}]}],
       "]"}], "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["h", "2"], "-", 
      FractionBox["\[Nu]", "2"]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     FractionBox[
      RowBox[{"h", "+", "\[Nu]"}], "2"], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       RowBox[{"Gamma", "[", "h", "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", "h"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"3", "+", "h"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"4", "+", "h"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"4", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"4", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["h", "2"], "-", 
         FractionBox["\[Nu]", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "h"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          RowBox[{"Gamma", "[", "h", "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "+", "h"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"4", "+", "h"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"3", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"4", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "+", 
            FractionBox["h", "2"], "-", 
            FractionBox["\[Nu]", "2"]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "+", "h"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             RowBox[{"Gamma", "[", "h", "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"4", "+", "h"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               RowBox[{"4", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"6", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"3", "+", 
               FractionBox["h", "2"], "-", 
               FractionBox["\[Nu]", "2"]}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"6", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Gamma", "[", 
              RowBox[{"3", "+", "h"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               RowBox[{"3", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Gamma", "[", 
                 RowBox[{"4", "+", "h"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"Gamma", "[", 
                  RowBox[{"4", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], 
                " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  FractionBox["h", "2"], "-", 
                  FractionBox["\[Nu]", "2"]}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 FractionBox[
                  RowBox[{"h", "+", "\[Nu]"}], "2"], "]"}]}], "+", 
               RowBox[{
                RowBox[{"Gamma", "[", "h", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], 
                " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{"7", "+", 
                  RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{"4", "+", 
                  FractionBox["h", "2"], "-", 
                  FractionBox["\[Nu]", "2"]}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  FractionBox["1", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"8", "+", "h", "+", "\[Nu]"}], ")"}]}], "]"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "h"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", "\[Nu]"}], ")"}]}],
       "]"}], "2"]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"384", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "h"}], "+", "\[CapitalDelta]"}], ")"}], "2"]}], "+", 
      SuperscriptBox["\[Nu]", "2"]}], ")"}], " ", 
    RowBox[{"Gamma", "[", "h", "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "h"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "+", "h"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"3", "+", "h"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"4", "+", "h"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      FractionBox["\[CapitalDelta]", "2"], "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"4", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "4"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[CapitalDelta]"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "]"}], "2"], 
    " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "+", "\[CapitalDelta]", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "]"}], "2"], 
    " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"-", "\[Nu]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", "\[Nu]", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.681317073062457*^9, 3.6813170904837384`*^9}, 
   3.6813171808111796`*^9, 3.681321016541724*^9, {3.681321110410389*^9, 
   3.681321133826768*^9}, 3.68132375824533*^9, 3.6875034936605315`*^9, 
   3.688406442685692*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"t1", ",", "t2"}], "]"}]], "Input",
 CellChangeTimes->{{3.6813211577044654`*^9, 3.6813211621568103`*^9}}],

Cell[TextData[StyleBox["Below we calculate residues at poles.",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.6875423960005035`*^9, 3.687542414474851*^9}, {
  3.6885805738518744`*^9, 3.688580577284748*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "To prove: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["Res", 
      RowBox[{"\[Nu]2\[CapitalDelta]\[Phi]", "-", "h", "+", 
       RowBox[{"2", "n"}], "+", "2"}]], "+", 
     SubscriptBox["Res", 
      RowBox[{"\[Nu]", "=", 
       RowBox[{"h", "+", 
        RowBox[{"2", "n"}]}]}]]}], "=", 
    RowBox[{"O", "(", 
     SuperscriptBox["\[Epsilon]", "4"], ")"}], " "}], TraditionalForm]]],
 " for  \[CapitalDelta]=2+O(\[Epsilon])"
}], "Subsection",
 CellChangeTimes->{{3.6885805915805416`*^9, 3.6885806438261337`*^9}}],

Cell[TextData[StyleBox["Enter any positive integer n:",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.687543656223482*^9, 3.687543670999694*^9}, {
  3.688580579135745*^9, 3.688580581810549*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "4"}], ";"}]], "Input",
 CellChangeTimes->{{3.6874563152155266`*^9, 3.687456323782571*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Tint", "[", "4", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Nu]", ",", 
         RowBox[{"\[CapitalDelta]", "-", "h"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Nu]", "-", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]", "-", "h"}], ")"}]}], ")"}], 
      RowBox[{"-", "1"}]]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6875060529211607`*^9, 3.6875060814967957`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"t2", "[", "n", "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Tint", "[", "4", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Nu]", ",", 
         RowBox[{
          RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "-", "h", "+", 
          RowBox[{"2", "n"}], "+", "2"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Nu]", "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "-", "h", "+", 
          RowBox[{"2", "n"}], "+", "2"}], ")"}]}], ")"}], 
      RowBox[{"-", "1"}]]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.687455552203082*^9, 3.687455557200899*^9}, {
   3.6874557201823173`*^9, 3.687455728689128*^9}, {3.687455760796383*^9, 
   3.6874558265572042`*^9}, {3.687455876999008*^9, 3.6874558817452774`*^9}, {
   3.6874563266779966`*^9, 3.687456329807189*^9}, {3.687457098901088*^9, 
   3.6874571032288303`*^9}, 3.6875035273554587`*^9, {3.687715365359504*^9, 
   3.6877153730337768`*^9}, {3.6877154676303525`*^9, 3.687715469958439*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"t3", "[", "n", "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Tint", "[", "4", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Nu]", ",", 
         RowBox[{"h", "+", 
          RowBox[{"2", "n"}]}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Nu]", "-", 
        RowBox[{"(", 
         RowBox[{"h", "+", 
          RowBox[{"2", "n"}]}], ")"}]}], ")"}], 
      RowBox[{"-", "1"}]]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6874570834880514`*^9, 3.6874570843320713`*^9}, 
   3.687503529978609*^9, {3.6875048692015905`*^9, 3.687504874544896*^9}, {
   3.6875061733840513`*^9, 3.687506175920196*^9}, {3.687715483209897*^9, 
   3.6877154873950634`*^9}}],

Cell[TextData[StyleBox["The program below expands the residues in \[Epsilon]. \
We use a counter to show progress. When the counter hits 0, the expansion is \
given.",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.6832731732681427`*^9, 3.683273233699561*^9}, {
  3.6832732704664607`*^9, 3.683273271234501*^9}, {3.68327330197305*^9, 
  3.6832733149372025`*^9}, {3.687542440893186*^9, 3.6875425421094985`*^9}, {
  3.6885806985533323`*^9, 3.6885807015060363`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Expnd", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"t2", "[", "n", "]"}], "+", 
      RowBox[{"t3", "[", "n", "]"}]}], "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l", "\[Rule]", "0"}], ",", 
       RowBox[{"h", "\[Rule]", 
        RowBox[{"d", "/", "2"}]}], ",", 
       RowBox[{"\[CapitalDelta]\[Phi]", "\[Rule]", 
        RowBox[{"1", "-", " ", 
         FractionBox["\[Epsilon]", "2"], "+", 
         RowBox[{"aa", " ", 
          RowBox[{"\[Epsilon]", "^", "2"}]}]}]}], ",", 
       RowBox[{"d", "\[Rule]", 
        RowBox[{"4", "-", "\[Epsilon]"}]}], ",", 
       RowBox[{"\[CapitalDelta]", "\[Rule]", 
        RowBox[{"2", "+", 
         RowBox[{"\[Delta]1", " ", "\[Epsilon]"}], "+", 
         RowBox[{"aa1", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}]}]}], "}"}]}], "//", 
    "Expand"}]}], ";", 
  RowBox[{"Dim", "=", 
   RowBox[{
    RowBox[{"Dimensions", "[", "Expnd", "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ress", "=", "0"}], ";", 
  RowBox[{
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"i", "=", "1"}], ";", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{"i", "\[LessEqual]", "Dim"}], ",", 
        RowBox[{
         RowBox[{"ress", "=", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"Expnd", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Epsilon]", ",", "0", ",", "3"}], "}"}]}], "]"}]}], 
         ";", 
         RowBox[{"Ress", "=", 
          RowBox[{"Ress", "+", "ress"}]}], ";", 
         RowBox[{"i", "++"}]}]}], "]"}], ";", "Ress"}], ",", 
     RowBox[{"Dim", "-", "i"}]}], "]"}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.687503412428173*^9, 3.6875034477331924`*^9}, {
  3.6875041713431463`*^9, 3.6875041829751635`*^9}, {3.6875042260593157`*^9, 
  3.687504228329319*^9}, {3.6875402677903786`*^9, 3.6875402707216616`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"109", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Delta]1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Delta]1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"19164113947", "+", 
          RowBox[{"8001504000", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"2", ",", "1"}], "]"}]}], "-", 
          RowBox[{"8001504000", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"2", ",", "11"}], "]"}]}]}], ")"}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], 
     RowBox[{"12485394432", " ", 
      SuperscriptBox["aa", "2"]}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "4"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 3, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 
   0, {(((Rational[-109, 
         12485394432] $CellContext`aa^(-2)) $CellContext`\[Delta]1^2) (
       1 + $CellContext`\[Delta]1)^2) (19164113947 + 
     8001504000 PolyGamma[2, 1] - 8001504000 PolyGamma[2, 11])}, 3, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.6875041692391434`*^9, 3.6875042098022923`*^9}, 
   3.68750429870397*^9, 3.687505666958085*^9, 3.687541323371091*^9, 
   3.6884072976639295`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"%", "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6875057185120335`*^9, 3.6875057207721634`*^9}, {
  3.6884072931013765`*^9, 3.6884072932819977`*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "4"],
  SeriesData[$CellContext`\[Epsilon], 0, {}, 4, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.6875057211121826`*^9, 3.688407299274802*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "To prove: for \[CapitalDelta]=4+2m+O(\[Epsilon]),   ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["Res", 
      RowBox[{"\[Nu]", "=", 
       RowBox[{
        RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "-", "h", "+", 
        RowBox[{"2", "n"}], "+", "2"}]}]], "+", 
     SubscriptBox["Res", 
      RowBox[{"\[Nu]", "=", 
       RowBox[{"h", "+", 
        RowBox[{"2", "n"}]}]}]]}], "=", 
    RowBox[{"O", "(", 
     SuperscriptBox["\[Epsilon]", "4"], ")"}], "  "}], TraditionalForm]]],
 "  with",
 StyleBox[" n \[NotEqual] m",
  FontSlant->"Italic"],
 "    and  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["Res", 
      RowBox[{"\[Nu]", "=", 
       RowBox[{"\[CapitalDelta]", "-", "h"}]}]], "+", 
     SubscriptBox["Res", 
      RowBox[{"\[Nu]", "=", 
       RowBox[{
        RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "-", "h", "+", 
        RowBox[{"2", "n"}], "+", "2"}]}]], "+", " ", 
     SubscriptBox["Res", 
      RowBox[{"\[Nu]", "=", 
       RowBox[{"h", "+", 
        RowBox[{"2", "n"}]}]}]]}], "=", 
    RowBox[{"O", "(", 
     SuperscriptBox["\[Epsilon]", "4"], ")"}], "  "}], TraditionalForm]]],
 "  when ",
 StyleBox["n=m",
  FontSlant->"Italic"]
}], "Subsection",
 CellChangeTimes->{{3.6885808133741837`*^9, 3.6885809543777018`*^9}}],

Cell[TextData[StyleBox["Enter any two values to m & n  ",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.687543801947052*^9, 3.6875438221316395`*^9}, {
  3.6885809859968815`*^9, 3.6885809889993124`*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"m", ",", "n"}], "]"}]], "Input",
 CellChangeTimes->{{3.6877149769879217`*^9, 3.687714979851136*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "=", "2"}], ";"}]], "Input",
 CellChangeTimes->{{3.6875061133266163`*^9, 3.687506117487854*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.6875061206950374`*^9, 3.687506121824102*^9}, {
  3.6877153423961644`*^9, 3.6877153430557976`*^9}}],

Cell[TextData[StyleBox["Enter t1, t2[n] and t3[n]  again.",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.687714994923901*^9, 3.6877150091605773`*^9}, {
   3.688581010165367*^9, 3.6885810135459433`*^9}, 3.688581048008218*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Tint", "[", "4", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Nu]", ",", 
         RowBox[{"\[CapitalDelta]", "-", "h"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Nu]", "-", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]", "-", "h"}], ")"}]}], ")"}], 
      RowBox[{"-", "1"}]]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6875060529211607`*^9, 3.6875060814967957`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"t2", "[", "n", "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Tint", "[", "4", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Nu]", ",", 
         RowBox[{
          RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "-", "h", "+", 
          RowBox[{"2", "n"}], "+", "2"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Nu]", "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "-", "h", "+", 
          RowBox[{"2", "n"}], "+", "2"}], ")"}]}], ")"}], 
      RowBox[{"-", "1"}]]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.687455552203082*^9, 3.687455557200899*^9}, {
   3.6874557201823173`*^9, 3.687455728689128*^9}, {3.687455760796383*^9, 
   3.6874558265572042`*^9}, {3.687455876999008*^9, 3.6874558817452774`*^9}, {
   3.6874563266779966`*^9, 3.687456329807189*^9}, {3.687457098901088*^9, 
   3.6874571032288303`*^9}, 3.6875035273554587`*^9, {3.687715365359504*^9, 
   3.6877153730337768`*^9}, {3.6877154676303525`*^9, 3.687715469958439*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"t3", "[", "n", "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Tint", "[", "4", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Nu]", ",", 
         RowBox[{"h", "+", 
          RowBox[{"2", "n"}]}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Nu]", "-", 
        RowBox[{"(", 
         RowBox[{"h", "+", 
          RowBox[{"2", "n"}]}], ")"}]}], ")"}], 
      RowBox[{"-", "1"}]]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6874570834880514`*^9, 3.6874570843320713`*^9}, 
   3.687503529978609*^9, {3.6875048692015905`*^9, 3.687504874544896*^9}, {
   3.6875061733840513`*^9, 3.687506175920196*^9}, {3.687715483209897*^9, 
   3.6877154873950634`*^9}}],

Cell[TextData[{
 StyleBox["If  ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold"],
 StyleBox["n \[NotEqual] m",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox["   ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.687543713355562*^9, 3.6875437367009163`*^9}, {
  3.6885810236869125`*^9, 3.6885810410337343`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Expnd", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"t2", "[", "n", "]"}], "+", 
      RowBox[{"t3", "[", "n", "]"}]}], "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l", "\[Rule]", "0"}], ",", 
       RowBox[{"h", "\[Rule]", 
        RowBox[{"d", "/", "2"}]}], ",", 
       RowBox[{"\[CapitalDelta]\[Phi]", "\[Rule]", 
        RowBox[{"1", "-", " ", 
         FractionBox["\[Epsilon]", "2"], "+", 
         RowBox[{"aa", " ", 
          RowBox[{"\[Epsilon]", "^", "2"}]}]}]}], ",", 
       RowBox[{"d", "\[Rule]", 
        RowBox[{"4", "-", "\[Epsilon]"}]}], ",", 
       RowBox[{"\[CapitalDelta]", "\[Rule]", 
        RowBox[{"4", "+", 
         RowBox[{"2", "m"}], "+", 
         RowBox[{"\[Delta]1", " ", "\[Epsilon]"}], "+", 
         RowBox[{"aa1", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}]}]}], "}"}]}], "//", 
    "Expand"}]}], ";", 
  RowBox[{"Dim", "=", 
   RowBox[{
    RowBox[{"Dimensions", "[", "Expnd", "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ress", "=", "0"}], ";", 
  RowBox[{
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"i", "=", "1"}], ";", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{"i", "\[LessEqual]", "Dim"}], ",", 
        RowBox[{
         RowBox[{"ress", "=", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"Expnd", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
         ";", 
         RowBox[{"Ress", "=", 
          RowBox[{"Ress", "+", "ress"}]}], ";", 
         RowBox[{"i", "++"}]}]}], "]"}], ";", "Ress"}], ",", 
     RowBox[{"Dim", "-", "i"}]}], "]"}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.6875069802562265`*^9, 3.687506988089239*^9}, {
  3.687543687763644*^9, 3.6875437007511168`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"37975", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Delta]1"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2035", "+", 
       RowBox[{"864", " ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"2", ",", "1"}], "]"}]}], "-", 
       RowBox[{"864", " ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"2", ",", "5"}], "]"}]}]}], ")"}], " ", "\[Epsilon]"}], 
    RowBox[{"1024", " ", 
     SuperscriptBox["aa", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 
   0, {((Rational[37975, 1024] $CellContext`aa^(-2)) (
       1 + $CellContext`\[Delta]1)^2) (2035 + 864 PolyGamma[2, 1] - 864 
     PolyGamma[2, 5])}, 1, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.687716017279096*^9}]
}, Open  ]],

Cell[TextData[{
 StyleBox["If ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 StyleBox["n=m ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontSlant->"Italic",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]]
}], "Text",
 CellChangeTimes->{{3.6875437470155888`*^9, 3.6875437473463087`*^9}, {
  3.6885810842213016`*^9, 3.688581089546795*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Expnd", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"t1", "+", 
      RowBox[{"t2", "[", "n", "]"}], "+", 
      RowBox[{"t3", "[", "n", "]"}]}], "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l", "\[Rule]", "0"}], ",", 
       RowBox[{"h", "\[Rule]", 
        RowBox[{"d", "/", "2"}]}], ",", 
       RowBox[{"\[CapitalDelta]\[Phi]", "\[Rule]", 
        RowBox[{"1", "-", " ", 
         FractionBox["\[Epsilon]", "2"], "+", 
         RowBox[{"aa", " ", 
          RowBox[{"\[Epsilon]", "^", "2"}]}]}]}], ",", 
       RowBox[{"d", "\[Rule]", 
        RowBox[{"4", "-", "\[Epsilon]"}]}], ",", 
       RowBox[{"\[CapitalDelta]", "\[Rule]", 
        RowBox[{"4", "+", 
         RowBox[{"2", "m"}], "+", 
         RowBox[{"\[Delta]1", " ", "\[Epsilon]"}], "+", 
         RowBox[{"aa1", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}]}]}], "}"}]}], "//", 
    "Expand"}]}], ";", 
  RowBox[{"Dim", "=", 
   RowBox[{
    RowBox[{"Dimensions", "[", "Expnd", "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ress", "=", "0"}], ";", 
  RowBox[{
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"i", "=", "1"}], ";", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{"i", "\[LessEqual]", "Dim"}], ",", 
        RowBox[{
         RowBox[{"ress", "=", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"Expnd", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
         ";", 
         RowBox[{"Ress", "=", 
          RowBox[{"Ress", "+", "ress"}]}], ";", 
         RowBox[{"i", "++"}]}]}], "]"}], ";", "Ress"}], ",", 
     RowBox[{"Dim", "-", "i"}]}], "]"}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.6875062244169703`*^9, 3.687506251424515*^9}, {
  3.6875070514973335`*^9, 3.687507052277334*^9}, {3.6875436115203333`*^9, 
  3.6875436227533045`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"%76", ",", "\[Epsilon]"}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.6875069620342007`*^9, 3.687506965506206*^9}, {
  3.687507000305257*^9, 3.6875070111792727`*^9}, {3.687510874783291*^9, 
  3.68751089709448*^9}}],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.6875069759962206`*^9, 3.687507012579275*^9, 
  3.6875108865254555`*^9, 3.687511054534542*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"%55", "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6875108592802677`*^9, 3.6875108624102716`*^9}, {
  3.6877160436108475`*^9, 3.687716046600936*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
  SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.687510871920287*^9, 3.6877160470367937`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["t-channel  with  \[ScriptL]'\[NotEqual]0", "Section",
 CellChangeTimes->{{3.6885811205044246`*^9, 3.6885811381699543`*^9}, {
  3.688617813970025*^9, 3.6886178183379955`*^9}}],

Cell[TextData[StyleBox["Demonstrating cancellation for a t-channel spin \
\[ScriptL]\[NotEqual]0:",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.688581155724733*^9, 3.6885811800795536`*^9}}],

Cell[TextData[{
 StyleBox["Evaluating ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["q", 
     RowBox[{"\[CapitalDelta]\[ScriptL]", "|", 
      RowBox[{"\[ScriptL]", "'"}]}]], 
    RowBox[{"(", "s", ")"}]], TraditionalForm]],
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 StyleBox["  for \[ScriptL]'=6  and \[ScriptL]=4:",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]]
}], "Text",
 CellChangeTimes->{{3.688581192827322*^9, 3.6885812327192297`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[ScriptL]1", "=", "6"}], ";", 
  RowBox[{"\[ScriptL]", "=", "4"}], ";", 
  RowBox[{"T2", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"\[Kappa]", "[", 
      RowBox[{"s", ",", "\[ScriptL]"}], "]"}], 
     RowBox[{"-", "1"}]], 
    RowBox[{"norml", "[", "\[ScriptL]1", "]"}], 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "-", "h", "+", 
          "\[ScriptL]1", "+", "\[Nu]"}], "2"], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "-", "h", "+", 
          "\[ScriptL]1", "-", "\[Nu]"}], "2"], "]"}], "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Nu]", "2"], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]", "-", "h"}], ")"}], "2"]}], ")"}], 
      RowBox[{"Gamma", "[", "\[Nu]", "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "\[Nu]"}], "]"}], 
      RowBox[{"pc", "[", 
       RowBox[{
        RowBox[{"h", "+", "\[Nu]", "-", "1"}], ",", "\[ScriptL]1"}], "]"}], 
      RowBox[{"pc", "[", 
       RowBox[{
        RowBox[{"h", "-", "\[Nu]", "-", "1"}], ",", "\[ScriptL]1"}], "]"}]}]], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{"h", "+", "\[Nu]", "+", "\[ScriptL]1"}], "2"], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{"h", "-", "\[Nu]", "+", "\[ScriptL]1"}], "2"], "]"}], "2"]}],
      ")"}], 
    RowBox[{"(", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{
            "\[ScriptL]1", "-", "k", "-", "\[Alpha]", "-", "\[Beta]"}]], " ", 
           SuperscriptBox["2", 
            RowBox[{"-", "\[ScriptL]1"}]], " ", 
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"\[ScriptL]1", "-", 
              RowBox[{"2", " ", "k"}]}], ",", "m"}], "]"}], " ", 
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"\[ScriptL]1", "-", 
              RowBox[{"2", " ", "k"}], "-", "m"}], ",", "\[Beta]"}], "]"}], 
           " ", 
           RowBox[{"Binomial", "[", 
            RowBox[{"m", ",", "\[Alpha]"}], "]"}], " ", 
           RowBox[{"\[ScriptL]1", "!"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[ScriptL]1", "+", "h", "-", "k"}], 
            "]"}], "  ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
            "m", "-", "s", "-", "\[Alpha]", "+", "\[CapitalDelta]\[Phi]"}], 
            "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"\[ScriptL]1", "-", 
             RowBox[{"2", " ", "k"}], "-", "m", "-", "s", "-", "\[Beta]", "+",
              "\[CapitalDelta]\[Phi]"}], "]"}]}], " ", ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[ScriptL]1", "-", 
              RowBox[{"2", " ", "k"}]}], ")"}], "!"}], " ", 
           RowBox[{"k", "!"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[ScriptL]1", "+", "h"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", "s"}], "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"],
            " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["\[ScriptL]1", "2"]}], "+", "k", "+", "m", "+", 
             FractionBox[
              RowBox[{"h", "-", "\[Nu]"}], "2"]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"\[ScriptL]1", "+", "h", "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"k", "+", "m"}], ")"}]}], "-", "\[Nu]"}], ")"}]}], 
            "]"}], "  ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"\[ScriptL]1", "+", "h", "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"k", "+", "m", "-", "\[Alpha]", "+", "\[Beta]"}], 
                 ")"}]}], "+", "\[Nu]"}], ")"}]}], "]"}], "  ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["\[ScriptL]1", "2"]}], "+", "k", "+", "m", "-", 
             "\[Alpha]", "+", "\[Beta]", "+", 
             FractionBox[
              RowBox[{"h", "+", "\[Nu]"}], "2"]}], "]"}]}], ")"}]}], 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"\[ScriptL]", "-", "q"}]], " ", 
          SuperscriptBox["2", "\[ScriptL]"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "\[ScriptL]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"\[ScriptL]", "+", "s"}], "]"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[ScriptL]", "+", "q", "+", 
            RowBox[{"2", " ", "s"}]}], "]"}], " "}], 
         RowBox[{" ", 
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "\[ScriptL]", "-", "q"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{"q", "+", "s"}], "]"}], "2"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[ScriptL]"}], "+", 
             RowBox[{"2", " ", "s"}]}], "]"}], " "}]}]], 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", 
           RowBox[{
            RowBox[{"q", "!"}], 
            RowBox[{"Gamma", "[", 
             RowBox[{"q", "-", "\[ScriptL]1", "+", "h", "+", 
              RowBox[{"2", " ", "k"}], "+", 
              RowBox[{"2", " ", "s"}], "+", "\[Alpha]", "+", "\[Beta]", "-", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"q", "-", 
            FractionBox["\[ScriptL]1", "2"], "+", 
            FractionBox["h", "2"], "+", "k", "+", "s", "+", "\[Alpha]", "-", 
            "\[CapitalDelta]\[Phi]", "-", 
            FractionBox["\[Nu]", "2"]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["\[ScriptL]1", "2"]}], "+", 
            FractionBox["h", "2"], "+", "k", "+", "s", "+", "\[Beta]", "-", 
            "\[CapitalDelta]\[Phi]", "-", 
            FractionBox["\[Nu]", "2"]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["\[ScriptL]1", "2"]}], "+", 
            FractionBox["h", "2"], "+", "k", "+", "s", "+", "\[Beta]", "-", 
            "\[CapitalDelta]\[Phi]", "+", 
            FractionBox["\[Nu]", "2"]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "\[ScriptL]1"}], "+", "h", "+", 
               RowBox[{"2", " ", "k"}], "+", 
               RowBox[{"2", " ", "s"}], "+", 
               RowBox[{"2", " ", "\[Alpha]"}], "-", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", "\[Nu]"}], 
              ")"}]}], "+", "q"}], "]"}], " ", 
          RowBox[{"HypergeometricPFQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "q"}], ",", 
              RowBox[{"-", "\[Alpha]"}], ",", 
              RowBox[{"1", "-", 
               RowBox[{"2", "k"}], "-", "q", "-", 
               RowBox[{"2", "s"}], "-", "\[Alpha]", "-", "\[Beta]", "+", 
               RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "-", "h", "+", 
               "\[ScriptL]1"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "-", "k", "-", "q", "-", "s", "-", "\[Alpha]", "-", 
               FractionBox[
                RowBox[{"h", "-", "\[ScriptL]1", "+", "\[Nu]"}], "2"], "+", 
               "\[CapitalDelta]\[Phi]"}], ",", 
              RowBox[{"1", "-", "k", "-", "q", "-", "s", "-", "\[Alpha]", "-", 
               FractionBox[
                RowBox[{"h", "-", "\[ScriptL]1", "-", "\[Nu]"}], "2"], "+", 
               "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", "1"}], "]"}]}], 
         ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", 
         RowBox[{"Floor", "[", 
          RowBox[{"\[ScriptL]1", "/", "2"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "0", ",", 
         RowBox[{"\[ScriptL]1", "-", 
          RowBox[{"2", "k"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "0", ",", "m"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Beta]", ",", "0", ",", 
         RowBox[{"\[ScriptL]1", "-", 
          RowBox[{"2", "k"}], "-", "m"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "\[ScriptL]"}], "}"}]}], "]"}], ")"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"\[ScriptL]1", ",", "\[ScriptL]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6874553537541075`*^9, 3.6874553543134804`*^9}, {
   3.6877161825359716`*^9, 3.6877161835103917`*^9}, 3.687716494692901*^9, 
   3.6886171677534237`*^9}],

Cell[TextData[StyleBox["Now evaluate the above at s=\[CapitalDelta]\[Phi]:",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.683271958154961*^9, 3.683271979005802*^9}, {
  3.6885805172324677`*^9, 3.6885805200555363`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tint", "[", 
    RowBox[{"6", ",", "4"}], "]"}], "=", 
   RowBox[{"T2", "/.", 
    RowBox[{"s", "\[Rule]", "\[CapitalDelta]\[Phi]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6877165034839277`*^9, 3.687716513158317*^9}, 
   3.6884049476337833`*^9, 3.6886171721886764`*^9}],

Cell[CellGroupData[{

Cell[TextData[{
 "Operators of the form ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["J", 
     RowBox[{"\[ScriptL]", "'"}]], "=", 
    RowBox[{"\[Phi]", 
     RowBox[{
      SuperscriptBox["\[PartialD]", 
       RowBox[{"\[ScriptL]", "'"}]], "\[Phi]"}]}]}], TraditionalForm]], 
  "None"],
 "  with ",
 StyleBox[" ",
  FontSlant->"Italic"],
 "\[CapitalDelta]=",
 StyleBox["d",
  FontSlant->"Italic"],
 "-2+\[ScriptL]' + ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["\[Epsilon]", "2"]}], TraditionalForm]], "None",
  FontSlant->"Plain"],
 ")"
}], "Subsection",
 CellChangeTimes->{{3.6886178566772842`*^9, 3.688617880446768*^9}, {
  3.6886181317008486`*^9, 3.688618148091604*^9}, {3.688618900721978*^9, 
  3.68861890731717*^9}}],

Cell[TextData[StyleBox["Enter any value to n  ",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.687543801947052*^9, 3.6875438221316395`*^9}, {
  3.6885809859968815`*^9, 3.6885809889993124`*^9}, {3.6885812827974515`*^9, 
  3.6885812881387763`*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", "n", "]"}]], "Input",
 CellChangeTimes->{{3.6885812966830997`*^9, 3.688581298825575*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "4"}], ";"}]], "Input"],

Cell[TextData[StyleBox["Compute all the residues",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.687543801947052*^9, 3.6875438221316395`*^9}, {
  3.6885809859968815`*^9, 3.6885809889993124`*^9}, {3.6885812827974515`*^9, 
  3.6885813430524144`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Tint", "[", 
        RowBox[{"6", ",", "4"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Nu]", ",", 
         RowBox[{"\[CapitalDelta]", "-", "h"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Nu]", "-", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]", "-", "h"}], ")"}]}], ")"}], 
      RowBox[{"-", "1"}]]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6875060529211607`*^9, 3.6875060814967957`*^9}, {
  3.688405011885898*^9, 3.6884050138689823`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"t2", "[", "n", "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Tint", "[", 
        RowBox[{"6", ",", "4"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Nu]", ",", 
         RowBox[{
          RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "-", "h", "+", "6", "+", 
          RowBox[{"2", "n"}], "+", "2"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Nu]", "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "-", "h", "+", "6", "+", 
          RowBox[{"2", "n"}], "+", "2"}], ")"}]}], ")"}], 
      RowBox[{"-", "1"}]]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.687455552203082*^9, 3.687455557200899*^9}, {
   3.6874557201823173`*^9, 3.687455728689128*^9}, {3.687455760796383*^9, 
   3.6874558265572042`*^9}, {3.687455876999008*^9, 3.6874558817452774`*^9}, {
   3.6874563266779966`*^9, 3.687456329807189*^9}, {3.687457098901088*^9, 
   3.6874571032288303`*^9}, 3.6875035273554587`*^9, {3.687715365359504*^9, 
   3.6877153730337768`*^9}, {3.6877154676303525`*^9, 3.687715469958439*^9}, {
   3.6884050277014055`*^9, 3.688405028941165*^9}, {3.688405565845628*^9, 
   3.688405575053257*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"t3", "[", "n", "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Tint", "[", 
        RowBox[{"6", ",", "4"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Nu]", ",", 
         RowBox[{"h", "+", "6", "+", 
          RowBox[{"2", "n"}]}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Nu]", "-", 
        RowBox[{"(", 
         RowBox[{"h", "+", "6", "+", 
          RowBox[{"2", "n"}]}], ")"}]}], ")"}], 
      RowBox[{"-", "1"}]]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6874570834880514`*^9, 3.6874570843320713`*^9}, 
   3.687503529978609*^9, {3.6875048692015905`*^9, 3.687504874544896*^9}, {
   3.6875061733840513`*^9, 3.687506175920196*^9}, {3.687715483209897*^9, 
   3.6877154873950634`*^9}, {3.6884056605218143`*^9, 3.688405670733857*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"t0", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Tint", "[", 
        RowBox[{"6", ",", "4"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Nu]", ",", 
         RowBox[{"h", "+", "4"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Nu]", "-", 
        RowBox[{"(", 
         RowBox[{"h", "+", "4"}], ")"}]}], ")"}], 
      RowBox[{"-", "1"}]]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6886172242328835`*^9, 3.6886172445045013`*^9}}],

Cell[TextData[StyleBox["Now check cancellation of residues under \[Epsilon] \
expansion  (eq F.10).",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.68840602011774*^9, 3.6884060451746817`*^9}, {
  3.6884062678756065`*^9, 3.68840627021097*^9}, {3.688617270045169*^9, 
  3.6886172731397343`*^9}, {3.6886194039566317`*^9, 3.688619411224822*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Expnd", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"t2", "[", "n", "]"}], "+", 
      RowBox[{"t3", "[", "n", "]"}]}], "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[ScriptL]1", "\[Rule]", "6"}], ",", 
       RowBox[{"h", "\[Rule]", 
        RowBox[{"d", "/", "2"}]}], ",", 
       RowBox[{"\[CapitalDelta]\[Phi]", "\[Rule]", 
        RowBox[{"1", "-", " ", 
         FractionBox["\[Epsilon]", "2"], "+", 
         RowBox[{"aa", " ", 
          RowBox[{"\[Epsilon]", "^", "2"}]}]}]}], ",", 
       RowBox[{"d", "\[Rule]", 
        RowBox[{"4", "-", "\[Epsilon]"}]}], ",", 
       RowBox[{"\[CapitalDelta]", "\[Rule]", 
        RowBox[{"d", "-", "2", "+", "\[ScriptL]1", "+", 
         RowBox[{"\[Delta]1", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}]}]}], "}"}]}], "//", 
    "Expand"}]}], ";", 
  RowBox[{"Dim", "=", 
   RowBox[{
    RowBox[{"Dimensions", "[", "Expnd", "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ress", "=", "0"}], ";", 
  RowBox[{
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"i", "=", "1"}], ";", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{"i", "\[LessEqual]", "Dim"}], ",", 
        RowBox[{
         RowBox[{"ress", "=", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"Expnd", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Epsilon]", ",", "0", ",", "3"}], "}"}]}], "]"}]}], 
         ";", 
         RowBox[{"Ress", "=", 
          RowBox[{"Ress", "+", "ress"}]}], ";", 
         RowBox[{"i", "++"}]}]}], "]"}], ";", "Ress"}], ",", 
     RowBox[{"Dim", "-", "i"}]}], "]"}], "//", "Simplify"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6884057263341184`*^9, 3.6884057828776903`*^9}, 
   3.688405869262266*^9, 3.6884059025867085`*^9, {3.688618869439678*^9, 
   3.6886188836988487`*^9}, {3.6886194457850657`*^9, 3.6886194750974197`*^9}, 
   3.6886195190595484`*^9, {3.688619554384529*^9, 3.6886195551223183`*^9}}],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.6884058663375654`*^9, 3.688405900747014*^9, 
  3.688619472868579*^9, 3.688619516345788*^9, 3.6886195494420767`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"%", "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.688619451806097*^9, 3.6886194555967536`*^9}}],

Cell[TextData[{
 StyleBox["The above might take some time. Given Below is an alternate way to \
see the cancellations. Its numerical. Just enter random values to the \
anomalous dimensions, and put a small value to \[Epsilon]. The way the result \
decreases upon decreasing \[Epsilon] indicates an ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Epsilon]", "4"], TraditionalForm]],
  FontFamily->"Times New Roman",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 StyleBox[" order.",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]]
}], "Text",
 CellChangeTimes->{{3.688617420428714*^9, 3.6886175347200356`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"t2", "[", "n", "]"}], "+", 
     RowBox[{"t3", "[", "n", "]"}]}], "//.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"l", "\[Rule]", "6"}], ",", 
      RowBox[{"h", "\[Rule]", 
       RowBox[{"d", "/", "2"}]}], ",", 
      RowBox[{"\[CapitalDelta]\[Phi]", "\[Rule]", 
       RowBox[{"1", "-", " ", 
        FractionBox["\[Epsilon]", "2"], "+", 
        RowBox[{"aa", " ", 
         RowBox[{"\[Epsilon]", "^", "2"}]}]}]}], ",", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"4", "-", "\[Epsilon]"}]}], ",", 
      RowBox[{"\[CapitalDelta]", "\[Rule]", 
       RowBox[{"d", "-", "2", "+", "l", "+", 
        RowBox[{"\[Delta]1", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]}]}], ",", 
      RowBox[{"aa", "\[Rule]", "4"}], ",", 
      RowBox[{"\[Delta]1", "\[Rule]", "7"}], ",", 
      RowBox[{"\[Epsilon]", "\[Rule]", 
       FractionBox["1", "100000"]}]}], "}"}]}], ",", "50"}], "]"}]], "Input",
 CellChangeTimes->{{3.688405945102302*^9, 3.6884060083709917`*^9}, {
  3.688619563390561*^9, 3.6886195727558727`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  "0.0003397025167170503883353012144758926037194747214204139801672400615484970\
2829`50."}]], "Output",
 CellChangeTimes->{{3.688405990470727*^9, 3.6884060097903237`*^9}, {
  3.6886195603823504`*^9, 3.6886195736089745`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Higher dimensional spin \[ScriptL] operators  with",
 StyleBox[" ",
  FontSlant->"Italic"],
 "\[CapitalDelta]",
 StyleBox["=2+",
  FontSlant->"Italic"],
 "\[ScriptL]",
 StyleBox["+2 m",
  FontSlant->"Italic"],
 "+ ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Delta]", "m"], "\[Epsilon]"}], " ", "+", 
    RowBox[{"O", "(", 
     SuperscriptBox["\[Epsilon]", "2"], ")"}]}], TraditionalForm]], "None",
  FontSlant->"Plain"]
}], "Subsection",
 CellChangeTimes->{{3.6886178566772842`*^9, 3.688617880446768*^9}, {
  3.688618073540827*^9, 3.6886181275531425`*^9}, {3.688618390230353*^9, 
  3.6886184489835386`*^9}, {3.688618584253643*^9, 3.6886185849780536`*^9}}],

Cell[TextData[StyleBox["Enter any two values to m & n  ",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.687543801947052*^9, 3.6875438221316395`*^9}, {
  3.6885809859968815`*^9, 3.6885809889993124`*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"m", ",", "n"}], "]"}]], "Input",
 CellChangeTimes->{{3.6877149769879217`*^9, 3.687714979851136*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "=", "5"}], ";"}]], "Input",
 CellChangeTimes->{{3.6875061133266163`*^9, 3.687506117487854*^9}, {
  3.6886196506402636`*^9, 3.6886196511182137`*^9}, {3.688619726515274*^9, 
  3.6886197269391336`*^9}, {3.6886200675898385`*^9, 3.688620102264716*^9}, {
  3.688620195402796*^9, 3.6886201962210226`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "4"}], ";"}]], "Input",
 CellChangeTimes->{{3.6875061206950374`*^9, 3.687506121824102*^9}, {
  3.6877153423961644`*^9, 3.6877153430557976`*^9}, {3.688620217587158*^9, 
  3.68862021787277*^9}}],

Cell[TextData[StyleBox["Calculate residues  (Enter t1, t2[n] and t3[n])  \
again.",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.687714994923901*^9, 3.6877150091605773`*^9}, {
   3.688581010165367*^9, 3.6885810135459433`*^9}, 3.688581048008218*^9, {
   3.688619109040004*^9, 3.6886191227570105`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Tint", "[", 
        RowBox[{"6", ",", "4"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Nu]", ",", 
         RowBox[{"\[CapitalDelta]", "-", "h"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Nu]", "-", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]", "-", "h"}], ")"}]}], ")"}], 
      RowBox[{"-", "1"}]]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6875060529211607`*^9, 3.6875060814967957`*^9}, {
  3.688405011885898*^9, 3.6884050138689823`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"t2", "[", "n", "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Tint", "[", 
        RowBox[{"6", ",", "4"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Nu]", ",", 
         RowBox[{
          RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "-", "h", "+", "6", "+", 
          RowBox[{"2", "n"}], "+", "2"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Nu]", "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "-", "h", "+", "6", "+", 
          RowBox[{"2", "n"}], "+", "2"}], ")"}]}], ")"}], 
      RowBox[{"-", "1"}]]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.687455552203082*^9, 3.687455557200899*^9}, {
   3.6874557201823173`*^9, 3.687455728689128*^9}, {3.687455760796383*^9, 
   3.6874558265572042`*^9}, {3.687455876999008*^9, 3.6874558817452774`*^9}, {
   3.6874563266779966`*^9, 3.687456329807189*^9}, {3.687457098901088*^9, 
   3.6874571032288303`*^9}, 3.6875035273554587`*^9, {3.687715365359504*^9, 
   3.6877153730337768`*^9}, {3.6877154676303525`*^9, 3.687715469958439*^9}, {
   3.6884050277014055`*^9, 3.688405028941165*^9}, {3.688405565845628*^9, 
   3.688405575053257*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"t3", "[", "n", "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Tint", "[", 
        RowBox[{"6", ",", "4"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Nu]", ",", 
         RowBox[{"h", "+", "6", "+", 
          RowBox[{"2", "n"}]}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Nu]", "-", 
        RowBox[{"(", 
         RowBox[{"h", "+", "6", "+", 
          RowBox[{"2", "n"}]}], ")"}]}], ")"}], 
      RowBox[{"-", "1"}]]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6874570834880514`*^9, 3.6874570843320713`*^9}, 
   3.687503529978609*^9, {3.6875048692015905`*^9, 3.687504874544896*^9}, {
   3.6875061733840513`*^9, 3.687506175920196*^9}, {3.687715483209897*^9, 
   3.6877154873950634`*^9}, {3.6884056605218143`*^9, 3.688405670733857*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"t0", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Tint", "[", 
        RowBox[{"6", ",", "4"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Nu]", ",", 
         RowBox[{"h", "+", "4"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Nu]", "-", 
        RowBox[{"(", 
         RowBox[{"h", "+", "4"}], ")"}]}], ")"}], 
      RowBox[{"-", "1"}]]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6886172242328835`*^9, 3.6886172445045013`*^9}}],

Cell[TextData[StyleBox["Now check cancellation of residues under \[Epsilon] \
expansion  (eq F.11)..",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.68840602011774*^9, 3.6884060451746817`*^9}, {
  3.6884062678756065`*^9, 3.68840627021097*^9}, {3.688617270045169*^9, 
  3.6886172731397343`*^9}, {3.688619419704777*^9, 3.688619421844821*^9}}],

Cell[TextData[StyleBox["If  n\[NotEqual]m-1",
 FontFamily->"Times New Roman",
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0.5019607843137255, 0.]]], "Text",
 CellChangeTimes->{{3.688618614027279*^9, 3.688618646913739*^9}, {
  3.688618772154317*^9, 3.68861877262166*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Expnd", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"t2", "[", "n", "]"}], "+", 
      RowBox[{"t3", "[", "n", "]"}]}], "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[ScriptL]1", "\[Rule]", "6"}], ",", 
       RowBox[{"h", "\[Rule]", 
        RowBox[{"d", "/", "2"}]}], ",", 
       RowBox[{"\[CapitalDelta]\[Phi]", "\[Rule]", 
        RowBox[{"1", "-", " ", 
         FractionBox["\[Epsilon]", "2"], "+", 
         RowBox[{"aa", " ", 
          RowBox[{"\[Epsilon]", "^", "2"}]}]}]}], ",", 
       RowBox[{"d", "\[Rule]", 
        RowBox[{"4", "-", "\[Epsilon]"}]}], ",", 
       RowBox[{"\[CapitalDelta]", "\[Rule]", 
        RowBox[{"2", "+", "\[ScriptL]1", "+", 
         RowBox[{"2", " ", "m"}], "+", 
         RowBox[{"\[Delta]m", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}]}]}], "}"}]}], "//", 
    "Expand"}]}], ";", 
  RowBox[{"Dim", "=", 
   RowBox[{
    RowBox[{"Dimensions", "[", "Expnd", "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ress", "=", "0"}], ";", 
  RowBox[{
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"i", "=", "1"}], ";", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{"i", "\[LessEqual]", "Dim"}], ",", 
        RowBox[{
         RowBox[{"ress", "=", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"Expnd", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
         ";", 
         RowBox[{"Ress", "=", 
          RowBox[{"Ress", "+", "ress"}]}], ";", 
         RowBox[{"i", "++"}]}]}], "]"}], ";", "Ress"}], ",", 
     RowBox[{"Dim", "-", "i"}]}], "]"}], "//", "Simplify"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6884057263341184`*^9, 3.6884057828776903`*^9}, 
   3.688405869262266*^9, 3.6884059025867085`*^9, {3.6886188312135873`*^9, 
   3.6886188412913475`*^9}, {3.688618920000655*^9, 3.688618941770728*^9}, 
   3.6886193440795307`*^9}],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.6884058663375654`*^9, 3.688405900747014*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"%", "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.688619367169731*^9, 3.68861937143013*^9}}],

Cell[TextData[{
 StyleBox["Or check numerically to save time. Decrease \[Epsilon] by ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["10", 
    RowBox[{"-", "1"}]], TraditionalForm]],
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 StyleBox[" factor to see the \[Epsilon] depedence",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]]
}], "Text",
 CellChangeTimes->{{3.6886190101122513`*^9, 3.688619014507721*^9}, {
  3.688619630876335*^9, 3.6886196339125495`*^9}, {3.688619794104904*^9, 
  3.688619823159946*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"t2", "[", "n", "]"}], "+", 
     RowBox[{"t3", "[", "n", "]"}]}], "//.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[ScriptL]1", "\[Rule]", "6"}], ",", 
      RowBox[{"h", "\[Rule]", 
       RowBox[{"d", "/", "2"}]}], ",", 
      RowBox[{"\[CapitalDelta]\[Phi]", "\[Rule]", 
       RowBox[{"1", "-", " ", 
        FractionBox["\[Epsilon]", "2"], "+", 
        RowBox[{"aa", " ", 
         RowBox[{"\[Epsilon]", "^", "2"}]}]}]}], ",", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"4", "-", "\[Epsilon]"}]}], ",", 
      RowBox[{"\[CapitalDelta]", "\[Rule]", 
       RowBox[{"2", "+", "\[ScriptL]1", "+", 
        RowBox[{"2", " ", "m"}], "+", 
        RowBox[{"\[Delta]m", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]}]}], ",", 
      RowBox[{"aa", "\[Rule]", "4"}], ",", 
      RowBox[{"\[Delta]m", "\[Rule]", "5"}], ",", 
      RowBox[{"\[Epsilon]", "\[Rule]", 
       FractionBox["1", "1000000"]}]}], "}"}]}], ",", "50"}], "]"}]], "Input",
 CellChangeTimes->{{3.6886191993990808`*^9, 3.688619208622547*^9}, {
  3.6886196644238944`*^9, 3.6886197160968738`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  "67906.503162661928196574575749033464343721821183413355408633356556503251327\
65971433`50."}]], "Output",
 CellChangeTimes->{{3.6886196585387473`*^9, 3.6886197175829945`*^9}}]
}, Open  ]],

Cell[TextData[{
 StyleBox["It should go like ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Epsilon]", "2"], TraditionalForm]],
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 StyleBox[" and alongwith the ope coefficient  ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["C", "m"], "~", " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], TraditionalForm]],
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 StyleBox[" the  overall  \[Epsilon] dependence is ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Epsilon]", "4"], TraditionalForm]],
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]]
}], "Text",
 CellChangeTimes->{{3.6886198416756697`*^9, 3.688619905988722*^9}}],

Cell[TextData[{
 StyleBox["If  ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold"],
 StyleBox["n=m",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox["-1",
  FontFamily->"Times New Roman",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.6886186388400564`*^9, 3.6886186418325076`*^9}, {
  3.688618768532273*^9, 3.688618768958724*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Expnd", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"t1", "+", 
      RowBox[{"t2", "[", "n", "]"}], "+", 
      RowBox[{"t3", "[", "n", "]"}]}], "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[ScriptL]1", "\[Rule]", "6"}], ",", 
       RowBox[{"h", "\[Rule]", 
        RowBox[{"d", "/", "2"}]}], ",", 
       RowBox[{"\[CapitalDelta]\[Phi]", "\[Rule]", 
        RowBox[{"1", "-", " ", 
         FractionBox["\[Epsilon]", "2"], "+", 
         RowBox[{"aa", " ", 
          RowBox[{"\[Epsilon]", "^", "2"}]}]}]}], ",", 
       RowBox[{"d", "\[Rule]", 
        RowBox[{"4", "-", "\[Epsilon]"}]}], ",", 
       RowBox[{"\[CapitalDelta]", "\[Rule]", 
        RowBox[{"2", "+", "\[ScriptL]1", "+", 
         RowBox[{"2", " ", "m"}], "+", 
         RowBox[{"\[Delta]m", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}]}]}], "}"}]}], "//", 
    "Expand"}]}], ";", 
  RowBox[{"Dim", "=", 
   RowBox[{
    RowBox[{"Dimensions", "[", "Expnd", "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ress", "=", "0"}], ";", 
  RowBox[{
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"i", "=", "1"}], ";", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{"i", "\[LessEqual]", "Dim"}], ",", 
        RowBox[{
         RowBox[{"ress", "=", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"Expnd", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
         ";", 
         RowBox[{"Ress", "=", 
          RowBox[{"Ress", "+", "ress"}]}], ";", 
         RowBox[{"i", "++"}]}]}], "]"}], ";", "Ress"}], ",", 
     RowBox[{"Dim", "-", "i"}]}], "]"}], "//", "Simplify"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6884057263341184`*^9, 3.6884057828776903`*^9}, 
   3.688405869262266*^9, 3.6884059025867085`*^9, {3.6886189957920694`*^9, 
   3.6886189968618884`*^9}, 3.688619141309001*^9, 3.6886193412455935`*^9}],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.6884058663375654`*^9, 3.688405900747014*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"%", "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.688619348151819*^9, 3.6886193591702967`*^9}}],

Cell[TextData[{
 StyleBox["Or check numerically to save time. Decrease \[Epsilon] by ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["10", 
    RowBox[{"-", "1"}]], TraditionalForm]],
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 StyleBox[" factor to see the \[Epsilon] depedence",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]]
}], "Text",
 CellChangeTimes->{{3.6886190261192007`*^9, 3.6886190299868*^9}, {
  3.6886196364317985`*^9, 3.688619639502932*^9}, {3.6886198308849373`*^9, 
  3.6886198320178256`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"t1", "+", 
     RowBox[{"t2", "[", "n", "]"}], "+", 
     RowBox[{"t3", "[", "n", "]"}]}], "//.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[ScriptL]1", "\[Rule]", "6"}], ",", 
      RowBox[{"h", "\[Rule]", 
       RowBox[{"d", "/", "2"}]}], ",", 
      RowBox[{"\[CapitalDelta]\[Phi]", "\[Rule]", 
       RowBox[{"1", "-", " ", 
        FractionBox["\[Epsilon]", "2"], "+", 
        RowBox[{"aa", " ", 
         RowBox[{"\[Epsilon]", "^", "2"}]}]}]}], ",", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"4", "-", "\[Epsilon]"}]}], ",", 
      RowBox[{"\[CapitalDelta]", "\[Rule]", 
       RowBox[{"2", "+", "\[ScriptL]1", "+", 
        RowBox[{"2", " ", "m"}], "+", 
        RowBox[{"\[Delta]m", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]}]}], ",", 
      RowBox[{"aa", "\[Rule]", "4"}], ",", 
      RowBox[{"\[Delta]m", "\[Rule]", "5"}], ",", 
      RowBox[{"\[Epsilon]", "\[Rule]", 
       FractionBox["1", "1000000"]}]}], "}"}]}], ",", "50"}], "]"}]], "Input",
 CellChangeTimes->{{3.688619240068261*^9, 3.688619241027805*^9}, {
  3.6886197346685343`*^9, 3.6886197553276567`*^9}, {3.688620074290981*^9, 
  3.6886201339958577`*^9}, {3.6886201894414725`*^9, 3.688620230007349*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  "1.6475545977853844897487668371610019022137241549705036140783442769292002243\
5034419033`50.*^6"}]], "Output",
 CellChangeTimes->{{3.688619731774662*^9, 3.6886197561779222`*^9}, {
  3.688620071777979*^9, 3.6886201276703043`*^9}, {3.688620181575304*^9, 
  3.6886202308847356`*^9}}]
}, Open  ]],

Cell[TextData[{
 StyleBox["It should go like ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Epsilon]", "2"], TraditionalForm]],
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 StyleBox[" and alongwith the ope coefficient  ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["C", "m"], "~", " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], TraditionalForm]],
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 StyleBox[" the  overall  \[Epsilon] dependence is ",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Epsilon]", "4"], TraditionalForm]],
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]],
 StyleBox[".",
  FontFamily->"Times New Roman",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.]]
}], "Text",
 CellChangeTimes->{{3.6886198416756697`*^9, 3.688619905988722*^9}, 
   3.6886200312387238`*^9}]
}, Open  ]]
}, Open  ]],

Cell["\<\
All other cancellations are similar and straightforward to check along these \
lines.\
\>", "Section",
 CellChangeTimes->{{3.6886199937772408`*^9, 3.6886200198226767`*^9}}]
}, Open  ]]
},
WindowSize->{1584, 765},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification->1.100000023841858,
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (July 28, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 127, 2, 33, "Input"],
Cell[675, 24, 238, 4, 32, "Text"],
Cell[916, 30, 285, 8, 33, "Input"],
Cell[1204, 40, 132, 2, 33, "Input"],
Cell[1339, 44, 651, 17, 33, "Text"],
Cell[1993, 63, 939, 29, 58, "Input"],
Cell[2935, 94, 838, 23, 35, "Text"],
Cell[3776, 119, 1802, 50, 65, "Input"],
Cell[5581, 171, 489, 8, 32, "Text"],
Cell[6073, 181, 2416, 66, 61, "Input"],
Cell[8492, 249, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[CellGroupData[{
Cell[8561, 254, 629, 15, 114, "Title"],
Cell[CellGroupData[{
Cell[9215, 273, 127, 2, 78, "Section"],
Cell[9345, 277, 728, 16, 35, "Text"],
Cell[10076, 295, 1254, 35, 55, "Input"],
Cell[11333, 332, 997, 28, 34, "Text"],
Cell[CellGroupData[{
Cell[12355, 364, 670, 15, 33, "Input"],
Cell[13028, 381, 2082, 58, 65, "Output"]
}, Open  ]],
Cell[15125, 442, 750, 21, 32, "Text"],
Cell[CellGroupData[{
Cell[15900, 467, 799, 18, 33, "Input"],
Cell[16702, 487, 1969, 56, 69, "Output"]
}, Open  ]],
Cell[18686, 546, 1893, 43, 94, "Text"],
Cell[20582, 591, 554, 9, 32, "Text"],
Cell[CellGroupData[{
Cell[21161, 604, 1641, 39, 36, "Input"],
Cell[22805, 645, 3196, 87, 75, "Output"]
}, Open  ]],
Cell[26016, 735, 494, 8, 32, "Text"],
Cell[CellGroupData[{
Cell[26535, 747, 1737, 41, 36, "Input"],
Cell[28275, 790, 4283, 119, 172, "Output"]
}, Open  ]],
Cell[32573, 912, 853, 20, 57, "Text"],
Cell[33429, 934, 369, 6, 32, "Text"],
Cell[CellGroupData[{
Cell[33823, 944, 1871, 44, 36, "Input"],
Cell[35697, 990, 2635, 68, 122, "Output"]
}, Open  ]],
Cell[38347, 1061, 409, 6, 32, "Text"],
Cell[CellGroupData[{
Cell[38781, 1071, 1947, 46, 36, "Input"],
Cell[40731, 1119, 1059, 30, 33, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[41839, 1155, 260, 3, 78, "Section"],
Cell[42102, 1160, 96, 1, 33, "Input"],
Cell[42201, 1163, 885, 25, 32, "Text"],
Cell[43089, 1190, 336, 6, 32, "Text"],
Cell[43428, 1198, 946, 29, 60, "Input"],
Cell[44377, 1229, 377, 7, 32, "Text"],
Cell[CellGroupData[{
Cell[44779, 1240, 822, 24, 33, "Input"],
Cell[45604, 1266, 630, 19, 58, "Output"]
}, Open  ]],
Cell[46249, 1288, 427, 7, 32, "Text"],
Cell[CellGroupData[{
Cell[46701, 1299, 1615, 42, 58, "Input"],
Cell[48319, 1343, 2034, 61, 88, "Output"]
}, Open  ]],
Cell[50368, 1407, 375, 7, 32, "Text"],
Cell[CellGroupData[{
Cell[50768, 1418, 2070, 48, 58, "Input"],
Cell[52841, 1468, 1809, 48, 76, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[54699, 1522, 209, 3, 78, "Section"],
Cell[54911, 1527, 201, 3, 33, "Text"],
Cell[55115, 1532, 1594, 39, 98, "Text"],
Cell[CellGroupData[{
Cell[56734, 1575, 126, 2, 53, "Subsection"],
Cell[56863, 1579, 322, 6, 32, "Text"],
Cell[CellGroupData[{
Cell[57210, 1589, 10988, 263, 398, "Input"],
Cell[68201, 1854, 7329, 200, 266, "Output"]
}, Open  ]],
Cell[75545, 2057, 156, 3, 33, "Input"],
Cell[75704, 2062, 394, 7, 32, "Text"],
Cell[CellGroupData[{
Cell[76123, 2073, 297, 6, 33, "Input"],
Cell[76423, 2081, 5723, 160, 181, "Output"]
}, Open  ]],
Cell[82161, 2244, 398, 7, 32, "Text"],
Cell[CellGroupData[{
Cell[82584, 2255, 489, 12, 33, "Input"],
Cell[83076, 2269, 15757, 392, 631, "Output"]
}, Open  ]],
Cell[98848, 2664, 458, 8, 32, "Text"],
Cell[99309, 2674, 3206, 87, 94, "Input"],
Cell[102518, 2763, 314, 5, 32, "Text"],
Cell[102835, 2770, 130, 2, 33, "Input"],
Cell[102968, 2774, 454, 10, 32, "Text"],
Cell[103425, 2786, 12728, 315, 505, "Input"],
Cell[116156, 3103, 153, 3, 33, "Input"],
Cell[116312, 3108, 1534, 42, 55, "Text"],
Cell[117849, 3152, 468, 13, 33, "Input"],
Cell[118320, 3167, 485, 14, 33, "Input"],
Cell[118808, 3183, 498, 14, 33, "Input"],
Cell[119309, 3199, 602, 15, 33, "Input"],
Cell[119914, 3216, 2074, 77, 34, "Text"],
Cell[121991, 3295, 536, 8, 32, "Text"],
Cell[CellGroupData[{
Cell[122552, 3307, 1872, 46, 36, "Input"],
Cell[124427, 3355, 1744, 47, 49, "Output"]
}, Open  ]],
Cell[126186, 3405, 1038, 29, 36, "Text"],
Cell[CellGroupData[{
Cell[127249, 3438, 2026, 48, 36, "Input"],
Cell[129278, 3488, 6475, 157, 188, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[135802, 3651, 209, 3, 53, "Subsection"],
Cell[136014, 3656, 2068, 69, 37, "Text"],
Cell[CellGroupData[{
Cell[138107, 3729, 10959, 263, 398, "Input"],
Cell[149069, 3994, 3275, 96, 69, "Output"]
}, Open  ]],
Cell[152359, 4093, 255, 4, 32, "Text"],
Cell[CellGroupData[{
Cell[152639, 4101, 351, 7, 33, "Input"],
Cell[152993, 4110, 2711, 84, 69, "Output"]
}, Open  ]],
Cell[155719, 4197, 315, 6, 32, "Text"],
Cell[CellGroupData[{
Cell[156059, 4207, 442, 11, 33, "Input"],
Cell[156504, 4220, 4202, 119, 137, "Output"]
}, Open  ]],
Cell[160721, 4342, 662, 17, 33, "Text"],
Cell[CellGroupData[{
Cell[161408, 4363, 422, 12, 33, "Input"],
Cell[161833, 4377, 1952, 55, 69, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163822, 4437, 453, 13, 33, "Input"],
Cell[164278, 4452, 4614, 117, 141, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168929, 4574, 424, 12, 33, "Input"],
Cell[169356, 4588, 3475, 95, 134, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172868, 4688, 457, 13, 33, "Input"],
Cell[173328, 4703, 31687, 742, 629, "Output"]
}, Open  ]],
Cell[205030, 5448, 918, 26, 36, "Text"],
Cell[CellGroupData[{
Cell[205973, 5478, 1870, 46, 36, "Input"],
Cell[207846, 5526, 2086, 57, 57, "Output"]
}, Open  ]],
Cell[209947, 5586, 918, 26, 36, "Text"],
Cell[CellGroupData[{
Cell[210890, 5616, 1776, 44, 36, "Input"],
Cell[212669, 5662, 331, 9, 49, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[213061, 5678, 96, 1, 78, "Section"],
Cell[213160, 5681, 2962, 85, 81, "Text"],
Cell[216125, 5768, 361, 6, 32, "Text"],
Cell[CellGroupData[{
Cell[216511, 5778, 4350, 118, 132, "Input"],
Cell[220864, 5898, 1969, 55, 88, "Output"]
}, Open  ]],
Cell[222848, 5956, 674, 18, 34, "Text"],
Cell[223525, 5976, 44, 1, 4, "PageBreak",
 PageBreakBelow->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[223618, 5983, 224, 4, 79, "Title"],
Cell[CellGroupData[{
Cell[223867, 5991, 145, 2, 78, "Section"],
Cell[224015, 5995, 497, 8, 32, "Text"],
Cell[CellGroupData[{
Cell[224537, 6007, 1886, 45, 58, "Input"],
Cell[226426, 6054, 6711, 172, 225, "Output"]
}, Open  ]],
Cell[233152, 6229, 533, 9, 32, "Text"],
Cell[CellGroupData[{
Cell[233710, 6242, 2032, 47, 36, "Input"],
Cell[235745, 6291, 9073, 226, 321, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[244867, 6523, 103, 1, 78, "Section"],
Cell[244973, 6526, 389, 7, 32, "Text"],
Cell[CellGroupData[{
Cell[245387, 6537, 1669, 43, 58, "Input"],
Cell[247059, 6582, 2313, 67, 117, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[249421, 6655, 98, 1, 78, "Section"],
Cell[249522, 6658, 368, 7, 32, "Text"],
Cell[CellGroupData[{
Cell[249915, 6669, 10052, 251, 398, "Input"],
Cell[259970, 6922, 10668, 296, 336, "Output"]
}, Open  ]],
Cell[270653, 7221, 277, 5, 32, "Text"],
Cell[CellGroupData[{
Cell[270955, 7230, 405, 8, 33, "Input"],
Cell[271363, 7240, 9221, 254, 294, "Output"]
}, Open  ]],
Cell[280599, 7497, 401, 7, 32, "Text"],
Cell[281003, 7506, 496, 12, 33, "Input"],
Cell[281502, 7520, 291, 5, 32, "Text"],
Cell[CellGroupData[{
Cell[281818, 7529, 2777, 79, 94, "Input"],
Cell[284598, 7610, 2371, 72, 69, "Output"]
}, Open  ]],
Cell[286984, 7685, 318, 6, 32, "Text"],
Cell[287305, 7693, 64395, 1643, 2108, "Input"],
Cell[351703, 9338, 548, 14, 35, "Input"],
Cell[352254, 9354, 584, 15, 35, "Input"],
Cell[352841, 9371, 552, 14, 35, "Input"],
Cell[353396, 9387, 582, 15, 35, "Input"],
Cell[353981, 9404, 281, 5, 35, "Text"],
Cell[354265, 9411, 730, 21, 39, "Text"],
Cell[CellGroupData[{
Cell[355020, 9436, 1965, 47, 61, "Input"],
Cell[356988, 9485, 1826, 48, 83, "Output"]
}, Open  ]],
Cell[358829, 9536, 757, 22, 39, "Text"],
Cell[CellGroupData[{
Cell[359611, 9562, 1870, 46, 61, "Input"],
Cell[361484, 9610, 1977, 54, 125, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[363510, 9670, 92, 1, 94, "Section"],
Cell[CellGroupData[{
Cell[363627, 9675, 3847, 104, 152, "Input"],
Cell[367477, 9781, 765, 20, 52, "Output"]
}, Open  ]],
Cell[368257, 9804, 240, 4, 35, "Text"],
Cell[368500, 9810, 94, 1, 35, "Input"],
Cell[368597, 9813, 44, 1, 1, "PageBreak",
 PageBreakBelow->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[368690, 9820, 347, 5, 82, "Title"],
Cell[CellGroupData[{
Cell[369062, 9829, 93, 1, 94, "Section"],
Cell[369158, 9832, 379, 11, 36, "Text"],
Cell[369540, 9845, 184, 4, 35, "Input"],
Cell[369727, 9851, 1955, 57, 39, "Text"],
Cell[CellGroupData[{
Cell[371707, 9912, 1328, 32, 38, "Input"],
Cell[373038, 9946, 352, 9, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[373427, 9960, 1176, 30, 38, "Input"],
Cell[374606, 9992, 304, 8, 55, "Output"]
}, Open  ]],
Cell[374925, 10003, 1070, 31, 35, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[376032, 10039, 169, 2, 94, "Section"],
Cell[376204, 10043, 300, 5, 35, "Text"],
Cell[376507, 10050, 927, 24, 39, "Text"],
Cell[CellGroupData[{
Cell[377459, 10078, 10005, 250, 432, "Input"],
Cell[387467, 10330, 12031, 312, 746, "Output"]
}, Open  ]],
Cell[399513, 10645, 156, 3, 35, "Input"],
Cell[399672, 10650, 308, 5, 35, "Text"],
Cell[CellGroupData[{
Cell[400005, 10659, 351, 7, 35, "Input"],
Cell[400359, 10668, 9481, 247, 528, "Output"]
}, Open  ]],
Cell[409855, 10918, 153, 3, 35, "Input"],
Cell[410011, 10923, 295, 5, 35, "Text"],
Cell[CellGroupData[{
Cell[410331, 10932, 562, 17, 59, "Subsection"],
Cell[410896, 10951, 283, 5, 35, "Text"],
Cell[411182, 10958, 135, 3, 35, "Input"],
Cell[411320, 10963, 622, 18, 38, "Input"],
Cell[411945, 10983, 1183, 28, 38, "Input"],
Cell[413131, 11013, 853, 24, 38, "Input"],
Cell[413987, 11039, 550, 9, 35, "Text"],
Cell[CellGroupData[{
Cell[414562, 11052, 2026, 55, 74, "Input"],
Cell[416591, 11109, 1391, 36, 60, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[418019, 11150, 184, 3, 35, "Input"],
Cell[418206, 11155, 251, 6, 36, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[418506, 11167, 1316, 43, 96, "Subsection"],
Cell[419825, 11212, 291, 5, 35, "Text"],
Cell[420119, 11219, 149, 3, 35, "Input"],
Cell[420271, 11224, 135, 3, 35, "Input"],
Cell[420409, 11229, 188, 4, 35, "Input"],
Cell[420600, 11235, 314, 5, 35, "Text"],
Cell[420917, 11242, 622, 18, 38, "Input"],
Cell[421542, 11262, 1183, 28, 38, "Input"],
Cell[422728, 11292, 853, 24, 38, "Input"],
Cell[423584, 11318, 402, 13, 36, "Text"],
Cell[CellGroupData[{
Cell[424011, 11335, 1958, 55, 74, "Input"],
Cell[425972, 11392, 997, 28, 58, "Output"]
}, Open  ]],
Cell[426984, 11423, 419, 12, 36, "Text"],
Cell[427406, 11437, 2022, 56, 74, "Input"],
Cell[CellGroupData[{
Cell[429453, 11497, 297, 6, 35, "Input"],
Cell[429753, 11505, 150, 2, 36, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[429940, 11512, 184, 3, 35, "Input"],
Cell[430127, 11517, 251, 6, 36, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[430439, 11530, 180, 2, 94, "Section"],
Cell[430622, 11534, 280, 5, 35, "Text"],
Cell[430905, 11541, 696, 20, 38, "Text"],
Cell[431604, 11563, 9852, 249, 389, "Input"],
Cell[441459, 11814, 308, 5, 35, "Text"],
Cell[441770, 11821, 321, 8, 35, "Input"],
Cell[CellGroupData[{
Cell[442116, 11833, 764, 28, 59, "Subsection"],
Cell[442883, 11863, 335, 6, 35, "Text"],
Cell[443221, 11871, 126, 2, 35, "Input"],
Cell[443350, 11875, 67, 2, 35, "Input"],
Cell[443420, 11879, 337, 6, 35, "Text"],
Cell[443760, 11887, 702, 20, 38, "Input"],
Cell[444465, 11909, 1334, 31, 38, "Input"],
Cell[445802, 11942, 950, 25, 38, "Input"],
Cell[446755, 11969, 623, 19, 38, "Input"],
Cell[447381, 11990, 430, 7, 35, "Text"],
Cell[CellGroupData[{
Cell[447836, 12001, 2096, 55, 74, "Input"],
Cell[449935, 12058, 172, 2, 36, "Output"]
}, Open  ]],
Cell[450122, 12063, 129, 2, 35, "Input"],
Cell[450254, 12067, 782, 18, 60, "Text"],
Cell[CellGroupData[{
Cell[451061, 12089, 1108, 28, 52, "Input"],
Cell[452172, 12119, 253, 5, 36, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[452474, 12130, 705, 22, 59, "Subsection"],
Cell[453182, 12154, 291, 5, 35, "Text"],
Cell[453476, 12161, 149, 3, 35, "Input"],
Cell[453628, 12166, 338, 6, 35, "Input"],
Cell[453969, 12174, 236, 5, 35, "Input"],
Cell[454208, 12181, 390, 7, 35, "Text"],
Cell[454601, 12190, 702, 20, 38, "Input"],
Cell[455306, 12212, 1334, 31, 38, "Input"],
Cell[456643, 12245, 950, 25, 38, "Input"],
Cell[457596, 12272, 623, 19, 38, "Input"],
Cell[458222, 12293, 429, 7, 35, "Text"],
Cell[458654, 12302, 272, 5, 35, "Text"],
Cell[CellGroupData[{
Cell[458951, 12311, 2076, 56, 74, "Input"],
Cell[461030, 12369, 101, 1, 36, "Output"]
}, Open  ]],
Cell[461146, 12373, 126, 2, 35, "Input"],
Cell[461275, 12377, 735, 19, 35, "Text"],
Cell[CellGroupData[{
Cell[462035, 12400, 1160, 29, 52, "Input"],
Cell[463198, 12431, 206, 4, 36, "Output"]
}, Open  ]],
Cell[463419, 12438, 1175, 34, 35, "Text"],
Cell[464597, 12474, 387, 13, 36, "Text"],
Cell[CellGroupData[{
Cell[465009, 12491, 2059, 55, 74, "Input"],
Cell[467071, 12548, 101, 1, 36, "Output"]
}, Open  ]],
Cell[467187, 12552, 129, 2, 35, "Input"],
Cell[467319, 12556, 737, 19, 35, "Text"],
Cell[CellGroupData[{
Cell[468081, 12579, 1268, 30, 52, "Input"],
Cell[469352, 12611, 311, 6, 36, "Output"]
}, Open  ]],
Cell[469678, 12620, 1325, 39, 35, "Text"]
}, Open  ]]
}, Open  ]],
Cell[471030, 12663, 182, 4, 94, "Section"]
}, Open  ]]
}
]
*)


